Two-loop master integrals for a planar topology contributing to $pp \rightarrow t\bar{t}j$

We consider the case of a two-loop five-point pentagon-box integral configuration with one internal massive propagator that contributes to top-quark pair production in association with a jet at hadron colliders. We construct the system of differential equations for all the master integrals in a canonical form where the analytic form is reconstructed from numerical evaluations over finite fields. We find that the system can be represented as a sum of d-logarithmic forms using an alphabet of 71 letters. Using high precision boundary values obtained via the auxiliary mass flow method, a numerical solution to the master integrals is provided using generalised power series expansions.

==> anc/DiffExp/DIFFEXP_run.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Loading Setup*)


$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir];


(*Loading DiffExp *)
(* DiffExp can be obtained from https://gitlab.com/hiddingm/diffexp *)
(* The package is documented in https://arxiv.org/pdf/2006.05510.pdf *)


$DiffExpPath = "~/packages/diffexp/";


Get[$DiffExpPath<>"DiffExp.m"];


(*Set $MaxExtraPrecision=600 allows avoiding warning messaged when generating boundaries in DiffExp.*)


$MaxExtraPrecision=600


(*Loading numerical boundary values.*)


boundary=Get["boundary_value.m"];


(*Loading polynomial set for the analytic continuation.*)


AC=Get["analytic_continuation.m"];


(* ::Section:: *)
(*DiffExp*)


(*Load DiffExp configuration:
- Variables: set of variables for the differential equations;
- DeltaPrescriptions: polynomials for the analytic continuation;
- MatrixDirectory: path to the directory with the differential equations matrices;
- UseMobius: allows for using Mobius transformation in parametrization of the integration path. Setting it to false speed up the run;
- UsePade: allows for pad\[EGrave] approximands in the numerical evaluation: Setting it to false speed up the run;
- EpsilonOrder: set max order in the epsilon expansion for the solution;
- AccuracyGoal: set accuracy asked for the numerical evaluation;
- ExpansionOrder: set max order in the expansion of the differential equations around a given point;
- ChopPrecision: same as in mathematica*)


TwoLoopConfiguration={
Variables->{d12,d23,d34,d45,d15,mt2},
DeltaPrescriptions->AC,
MatrixDirectory->"DEQs/",
UseMobius->False,
UsePade->False,
EpsilonOrder->4,
AccuracyGoal->16,ExpansionOrder->30,ChopPrecision->200
};

LoadConfiguration[TwoLoopConfiguration];



(*Point in which the boundaries are obtained.*)


point=<|d12->-(2/17),d15->-(11/3),d23->-(17/13),d34->-(19/7),d45->-(23/5),mt2->1|>;


(*Generate boundary values in DiffExp format.*)


DiffExpBC=PrepareBoundaryConditions[boundary,point];


(*point where we want to evaluate the master integrals.*)


point1=<|d12->-(3/7),d23->-(7/11),d34->-(5/13),d45->-(7/5),d15->-(13/17),mt2->1|>;


(*TransportTo: main command of DiffExp, it evolves the boundaries DiffExpBC to the value=point1.*)


Results=TransportTo[DiffExpBC,point1];





==> anc/DiffExp/analytic_continuation.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{mt2 - I*\[Delta], d12 + mt2 + I*\[Delta], 2*(d12 - d34 - d45 + mt2) - 
  I*\[Delta], 2*d12*d15*d23 + 2*d15*d23*mt2 - d34*d45*mt2 + I*\[Delta], 
 2*d12*d15*d23 - 2*d12*d23^2 + 2*d12*d23*d45 + 2*d15*d23*mt2 - 2*d23^2*mt2 + 
  d12*d45*mt2 + 2*d23*d45*mt2 - d34*d45*mt2 - d45^2*mt2 + d45*mt2^2 + 
  I*\[Delta], 2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
  4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 
  2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3 + I*\[Delta], 
 d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 2*d12*d15*d23*d34 - 
  2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 
  2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 
  2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 
  2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
  2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
  2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + 
  d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2 + I*\[Delta], 
 2*(d12 - d34 + mt2) - I*\[Delta], 2*(d12 - d45 + mt2) - I*\[Delta], 
 2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 
  2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 
  2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3 + I*\[Delta], 
 -2*d15 + 2*d23 + I*\[Delta], 2*d12*d15^2 - 4*d12*d15*d23 + 2*d12*d23^2 - 
  2*d12*d15*d34 + 2*d12*d23*d34 + 2*d12*d15*d45 - 2*d12*d23*d45 - 
  2*d12*d34*d45 + 2*d15^2*mt2 - 4*d15*d23*mt2 + 2*d23^2*mt2 - 2*d15*d34*mt2 + 
  2*d23*d34*mt2 + d34^2*mt2 + 2*d15*d45*mt2 - 2*d23*d45*mt2 + d45^2*mt2 + 
  I*\[Delta], d12 - mt2 + I*\[Delta], 2*d12*d15 + 2*d15^2 - 2*d12*d23 - 
  2*d15*d23 - 2*d12*d34 - 4*d15*d34 + 2*d23*d34 + 2*d34^2 + 2*d15*mt2 - 
  2*d23*mt2 - 2*d34*mt2 + d45*mt2 + I*\[Delta], d12 + d23 + mt2 + I*\[Delta], 
 2*d12*d23 + 2*d15*d23 - 2*d23*d34 + d12*mt2 + 2*d23*mt2 - d34*mt2 - 
  d45*mt2 + mt2^2 + I*\[Delta], d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + 
  d15^2*mt2 - 2*d15*d23*mt2 + d23^2*mt2 + 2*d34*d45*mt2 + I*\[Delta], 
 -2*(d12 + d15 - d34 + mt2) - I*\[Delta], d12^2 + 2*d12*d23 + d23^2 + 
  2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + mt2^2 + I*\[Delta], 2*d23 + I*\[Delta], 
 2*d15*d23 - 2*d23^2 - 2*d23*d34 - d34*mt2 + I*\[Delta], 
 -2*d15^2 + 2*d15*d23 - 2*d15*d45 - d45*mt2 + I*\[Delta], 
 2*d23 + mt2 + I*\[Delta], 2*d15*d23 - d45*mt2 + I*\[Delta], 
 d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2 + I*\[Delta], 
 2*(d15 - d23 - d34) - I*\[Delta], -2*(d15 - d23 + d45) - I*\[Delta], 
 2*d34 + I*\[Delta], d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2 + I*\[Delta], 
 2*(d34 + d45) + I*\[Delta], 2*d45 + I*\[Delta], 2*(d15 + d45) + I*\[Delta], 
 2*d15 + I*\[Delta], 2*d15 + mt2 + I*\[Delta]}


==> anc/DiffExp/boundary_value.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0.8333333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333307`100., 
  -1.872744602577868448832263509385215260599114894947649695040491079061779466\
4422404373724662882219256170776739276627115`99.73412408187053 + 
   2.094395102393195492308428922186335256131446266250070547316629728205210937\
5241393324186898835614113786547653910088553`99.92447058011618*I, 
  5.5087737712995201955513074680730895900071609817158060713142833184885422168\
937650116094286051831722017344699286027064`99.55681688792076 - 
   12.18541253364620717492516713086739827827883031964475007971843979877113829\
11907578690696713564077585072753032361901888`99.91767465915513*I, 
  33.884696126229090319190227397306216626010189045046012050402526356548108827\
8011258168938673861438581518586878295483146`99.95692990907405 + 
   1.165627454537777361821523291390340258234687826003524858459564665061926484\
9876140636469305584151410871483738580271079`98.49597336644808*I, 
  -0.103218089907910703575692491676260605287194227519126087367312128808097939\
558350153470473475327855371280127301236787`97.19936296296528 + 
   37.29098102186728060384225417369118820612494143054800760261244460262624730\
33466350695844086095221152551737735833180909`99.75762179739193*I}, 
 {0, 0, 0, 1.4229635292890853433291364716987549839009385212886105536001721092\
970538164495812100756685867467548670508965775226889`98.25219842826237 + 
   1.216870670263532143332898621984001757845020974787359856647432126334015154\
0910334159513839567672770621715246157962072`98.3070674545481*I, 
  -0.969876002001550255278345308976708990896840110050219716453034225358111928\
9455472083296478719158595428133744301605594`97.67552963264954 - 
   2.157908087651741406543064110927787755364431701279933343319275404693448243\
036856438997679642372865352858132014773169`98.13678707321723*I}, 
 {0, 0, 0, 0, 0}, {0.20833333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333274`100., 
  -1.098512484042605217158006350666106636533727542623229859472895021200894726\
7935390996719960066418713501067605470484288`99.81035035977534 + 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432566456`100.03191106238825*I, 
  3.1824489460737554871486741936365800024839982311694664511155885256297505786\
051780304701434638581430261807461423842281`99.52270805298589 - 
   8.104358664080679485638226716009463321922761808647710643292899175820281754\
6419984502370888333332259163204698433984975`99.93502400517832*I, 
  1.8796071857679841711625478030680345331213498858251096766352399385333116233\
255073895751356791611738534255932744923275`98.80814289794938 + 
   16.75491222183590314550239325175383748571644902053657822518030255804776136\
89952718897798565284909056333731955879461776`99.75901222977238*I, 
  -36.86462844541247363486949996132410793669352191740877404506989666865507921\
94908921497174105367277534562371548706416978`99.82496055029594 + 
   12.66045345874445579061972536500747392919508157093314601728010190782725152\
35772256162769899331957166236817801222113371`99.36092134945008*I}, 
 {0, 0, 5.3052592838573939173557830337214874421600484929776396385948881859821\
711743016126849020510048238229255989444046181871`100.12414287229782 + 
   1.906432888854457078361811622868289495530186840367231416023451662713582381\
3672560638482581570229341809414581556810029`99.67965777991463*I, 
  -9.871083743373248140820969083641505155240047465853209954816008155012587239\
0339838677512002087159451756537945128159337`99.786115779643 - 
   1.114389330664781862576625133131451821126664128731022568678510944281689520\
1448366436120048256351450290809088367605841`98.83878788872612*I, 
  0.9133753219501681933857360107858276359074629120628427765247834914561791249\
740766494922017171232084702523536311850038`98.28455991463493 - 
   44.10529110158092298200046625774675024809362632930396930165254164755911004\
69112837512438768181870404680984297813619794`99.96840133403225*I}, 
 {0, 0, 0, 0, 0}, {0.16666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666674`100., 
  -0.766440789927570856810684606915976609325441470877409363205469457036482568\
0161520227041122932776511184119693507412932`99.71021240388555 + 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432566412`100.08174094729873*I, 
  0.2221676179655462949624274916161152368974716010641812764763650887371756446\
647046588102888409698887314966654648580759`98.49340310882138 - 
   5.897134027939565689355842372095403736619210493814987069629281618422453404\
5527975787191621220002312475160292183786459`99.92417832971316*I, 
  4.0281774188672940728555103626805871551623272257562505122743298537432671001\
14123184469339889504820436586654115524347`99.26266528483626 + 
   10.01923361639333832044552593975714827306140482226713447023014261068508058\
66759367640276253304883955045866131812324468`99.6592356298999*I, 
  -27.42149994063756443088278277887180799368531579343682128980761156107270673\
76913155910277555398519257501409459835658734`99.79648448845258 + 
   11.32834434193186696424633801075528100851541251413284504561291505889462703\
22429734985430785225799993537851134424673522`99.41268200135325*I}, 
 {0.7916666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666`100., 
  -3.185789144745134693383791730667362748707500685759481222820175073520731888\
491814422145735203024010628442390502522867`99.90584634221453 - 
   1.308996938995747182692768076366459535082153916406294092072893580128256835\
9525870827616811772258821116592283693805329`99.63361991882252*I, 
  3.1109304022183223280044992065719820552598872859865907009024613182723099218\
23701613796409055701892695921124972820223`99.5281919190224 - 
   1.178437463724878313456654221385873425050536914107727487019849046093446737\
6508410339198705435953177678513370154452322`99.1321979458704*I, 
  8.1156275951527641876785226143274847031784039594215078292538456049158214592\
943592562833515179634751815375243072582296`99.771076746077 + 
   7.030235728186992955883520597100788591784655774173136274037496744484331802\
0746635888751765065441717402602836618708541`99.71518494065575*I, 
  0.7257104307057300860853145329323455570278593005249470354859057248870797547\
363393283171272899079919291668695641151227`98.56482808481438 + 
   20.07899222840440465434141680672960406265660561821524342296745431602573011\
89396917140679581718198271772231118543873101`100.00809576192324*I}, 
 {0.8333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333332`100., 
  -4.349573772251451444521548828847847766096949986547243145644315577230929796\
1699480618373849620075352943046381884264049`99.92669619046468 - 
   2.617993877991494365385536152732919070164307832812588184145787160256513671\
9051741655233623544517642233184567387610674`99.79603440923282*I, 
  5.4490293178381496175641683278204799574193969285504965672034161208949858852\
129737972172880736606543769106897444016712`99.61619393931838 - 
   3.183795870327540196898321651190407795049919197542920817890435168265988698\
4430165798196434478083970386823768351448723`99.40150500875816*I, 
  6.8222173882561435664611526575822674999575175323543681120539620248994734674\
875434373374306416871466519409212447027149`99.49864301709609 + 
   11.45002529110459756954949247841887666113841113456193740129941513975408745\
42917966013176550683910133116126110448908143`99.72783340583025*I, 
  -6.783457586781208204850740131426363958503832506548528837277238320812416076\
7267109791872320024870098128337174967422681`99.25989254547586 + 
   40.92790786067879907734825172987847999072931038146082378995163659046208542\
20381627030366346347095057887042661924196757`100.04117987097507*I}, 
 {0, 0, 0, 0, 0}, {-0.9999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999716`100., 
  6.6857909142402555895608607124225440920153694542878370358702661894890800288\
672556390179513228293870156612465210892489`99.90822956114224 + 
   6.283185307179586476925286766559005768394338798750211641949889184615632812\
5724179972560696506842341359642961730265534`99.94664707696133*I, 
  -6.544212338010127485470872408040684055833808591147517345887648122949756454\
7399404918061413341800755042483799199855264`99.32344063268637 - 
   20.37739543390448220237870313070285053123935454184106004822717486961551741\
15878556533994595381075857034752433482933435`99.82614588151199*I, 
  18.312122029484670423710592183069319839094946917021107611014846592202436216\
3134254429256961458346132909148963764989943`99.48702883884258 - 
   0.303910531386793025931676717526473084899419670251628482528786948106975055\
170128267356020010122553786715236968223117`97.70890643546325*I, 
  -29.80843789972118584464708061226127813565732144688715274810455679908659460\
87868882153566195253679133605523983315519437`99.5035205061258 + 
   36.91747219394268528266899196036238478121656338409124117566918206589023452\
91584634838517508636973559333646108384827805`99.59675711847781*I}, 
 {0, 2.4768291696735829956892853194626325054978350915995934506038244981691503\
297277076244649186737856096772269642607636928`99.81820122435619 + 
   4.712388980384689857693965074919254326295754099062658731462416888461724609\
4293134979420522380131756019732221297699215`100.09754630237707*I, 
  -3.956015758283391626188645691397863913906701179533099766931230132452701135\
6360406440470032486188810367498155592449298`99.28754497152526 - 
   16.22274564562173220944794405764104664808719126899958269545396836732707662\
32013475809100801561651552493531961760238389`99.90041131762932*I, 
  22.655851297991045887581759532820442613860582301039235922499851384707259027\
9893699218569235781168691310529534785599441`99.69614055421334 - 
   2.558571735180957914839858815145354357307936619715466302773605901298164054\
4943429366120462744745380458760483856104293`98.74895776657141*I, 
  -60.39019753810861821672751012174743552893145015217229214792979344443857662\
17711589245847478216826151781770901501300298`99.76559568048859 + 
   13.36997505629441772271319039796411755045177759487440466067413116110833890\
69653437117856412680612277136075753683559866`99.11075982730881*I}, 
 {0.4583333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333201`100., 
  -3.285469711370459868783547111139140491733210520339754144743302142710290445\
1194063317709432116451627259608999907546128`99.8787378019043, 8.8622111385530\
32036461335847639704601891918623643370665425805439737461403860336208780951617\
940789177357925897579359`99.70031631192735, -9.447047371857056483998769121108\
53151949339189416986126033208689863537466675269530239184811502254926382966417\
58233929`99.37753453142608, -18.637304625397250577076244663240277323741209511\
5220751507311674335599916420599928932438814727077446537272863303015159`99.714\
34950198112}, {0, 0, -2.82108071840919247331888306965953414268372784944992671\
90689606380420834706963237424674227648697658288396988471623794`100., 3.243770\
02294824380487373760272935709470161021744997857838586831659619525223353293385\
78011944563726031200629660460323`99.52172226936756, 
  -2.722179515164942035800926346704557575127348884710946936035579772722793666\
3725843044951322904032348110977557115673861`99.18618418004785}, 
 {0.4166666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666671`99.26671061355712, 
  -2.953398017255425508436225367389010464524924448593933648475876578545878286\
3420192548030594982809424942661087944474664`99.27440630070876, 4.613720045689\
43992287012961196307346264279194324197740750039597327319815965438868615368526\
85152148209862058976113906`98.88863151276092, 5.28213490787883473259884845233\
86457793381572577188259181596506673836932975676707082219218818952006177039533\
493153006`98.51029740737337, 24.106778931638927057399682318265819605618302561\
2633277111494896427212097899923663121437318214186322089538867982782423`98.776\
77130371242}, {0.499999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999998`100., 
  -0.156029726041105555314209156408988016364442474158158733362614285915341207\
9353221024079526885151692229794389204836017`98.76959788006033 + 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132821`100.14895502323665*I, 
  -3.491219715234599478787099779373976296489314934331380034034552949880963681\
3632285935807769025917741261793264874493394`99.79267681435894 + 
   0.673478203610836607988371858444939548371842165757420138399315119305573214\
7714356626056278969222689831646654947477375`99.14653521853369*I, 
  -3.811246781482785075066617705033209090963850610423272208159231537347034134\
0890389775208361112321643487541330401130704`99.42266958057066 + 
   1.797595086987509728556893201893499870254416793159227764435416573440572660\
7027056243367937914073510176482103299210541`99.11283417995394*I, 
  -11.90645601454045535960188965766283433828815009597994559994705595002224547\
15085398901347858890221042644636147247561834`99.58153925931975 - 
   2.530118951425175366544391822400752043181347530857621197572781333866319106\
3896950187515779370020864381743444198439737`98.91196208359415*I}, 
 {0, 0, 0, -1.422963529289085343329136471698754983900938521288610553600172109\
2970538164495812100756685867467548670508965775226754`98.52870909886178 - 
   1.216870670263532143332898621984001757845020974787359856647432126334015154\
0910334159513839567672770621715246157962039`98.84438540548439*I, 
  -0.465596223645134818703957613787281265675031146621194741606612592248672959\
4859857760491944187672971855685473839406067`97.53914336796869 - 
   1.881908676295371604604107064197766260433733616809127670202414301577257216\
5811797185447237673605636667103167436037503`98.54724229897852*I}, 
 {0, 0, 0, -9.124903758409757174745131774104534996191865586438486431696799396\
7702672330843829754421160183395305450399951141446022`99.80843340886636 + 
   17.86339077767502400383567937951433313055552203984307426902569911155388806\
50464951173981321184707078433650459169007671`100.1001690151883*I, 
  -55.24085135670542061484114674225704461985693230185497512927170128934555927\
73948721924682989168954430153714356613245713`100.06084205563188 + 
   18.58496307038235452596095657337360120198511312080089193286472794383589167\
68003028121861667560571739615810671252957435`99.58774339490658*I}, 
 {0, 0, 0, -2.845927058578170686658272943397509967801877042577221107200344218\
5941076328991624201513371734935097341017931550453503`98.64792821332532 - 
   2.433741340527064286665797243968003515690041949574719713294864252668030308\
1820668319027679135345541243430492315924078`98.83647521479396*I, 
  -4.832754255976036899287565246254681448999851206513770659485699788368204416\
3194398071081588769788791473919148860274583`98.3046614288871 - 
   7.074636108184571843944740125148482253875691171881841197604140092486113795\
6303590538035923681756773383803969871209145`98.74414508585821*I}, 
 {0, 0.5618459865325665845786023680845434995077028161058726218642327996211660\
670933962851674225601792298083671954344872062`99.67787005872952 + 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432566401`100.12437265286992*I, 
  -10.15632047418893351562412660101921721702602643547422928753530437430371115\
13087752603140125080458864447865859739364594`100.04922502909973 + 
   0.390642557864270415223568434106054404146019995822554930508802677103955264\
7898060772850787944640410439268749752735317`98.63426818785847*I, 
  -11.93398379654293575799321903397505587290464139501017403163476671657565940\
4079969173838981071166055880253422610613489`99.83784308492541 - 
   11.41804218693131332683130149790513134276255486325340207678482118991922096\
84600607682322411309841735736618056855406109`99.81864928437126*I, 
  -9.817913690811830691194371054133413489455252355847303302031085452048077851\
1235759904335218400952910017660379195567526`99.54760432904143 - 
   31.97376223519702912467780851764579738171118188028911757025134110350984783\
52282443332708211294242934543505197078365656`100.06037886025496*I}, 
 {0, 0, 0, -2.845927058578170686658272943397509967801877042577221107200344218\
5941076328991624201513371734935097341017931550453522`98.47235562055265 - 
   2.433741340527064286665797243968003515690041949574719713294864252668030308\
1820668319027679135345541243430492315924077`98.51355356660554*I, 
  -2.004048625745952420504222218855403420212050323118264085719428795207756714\
9496482559633921745992461690848586963528249`97.8643787290352 - 
   8.776162550356456516117965982785824627325391392624023470525506473048194290\
1476545260801994866665937597579893568781673`98.64292878690472*I}, 
 {0, 0, -1.640533945589850313761058813317627931478578320518983016428224929528\
2665240093028799510542030943122313403626215169577`100., 
  7.5179736301854719358158303276672458219561235638573612078223324211644149481\
752022304839210369350133252416969529409553`99.92977309785306 + 
   2.800638581628956974857666016230428370155655622550243871364856614213437286\
392891510547348164770619928681498924848029`99.60567355618674*I, 
  5.0390531552350546633316209784501572869205888796752179146227710806565338714\
038490629701163283932248784074661817620739`99.58455330977885 + 
   6.348573169653168433734702627659449712522682391202398782961850299333858976\
2772097542320014483422754621281468870405829`99.72267606570234*I}, 
 {0.1666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666663`100., 
  -0.542816107974941858914951438897135050509246968748947226237894515139822123\
7962802818839261499647615770206529263939867`99.81523603215979 - 
   0.523598775598298873077107230546583814032861566562517636829157432051302734\
3810348331046724708903528446636913477522137`99.91401314109984*I, 
  0.3567881897357897393407225887344852572416465380026674982966310250574144570\
950661981607908204157479569047126836237329`99.19503869777061 + 
   0.123466486409212234444370394867554579020272025192674173868484568806869521\
8382711554054207205404809132965834401162113`98.82305956720528*I, 
  0.2676375194946183103964603841114136704153559075319015768141548285685459816\
835606241059176429893931388121851409290969`98.58233056529635 + 
   5.501170448463434801187678040312041805021275309547591414022518910207823882\
3659274015432112561083227098401752365874195`99.92085344619366*I, 
  -14.51632112441911498614698930910429351837728844925425868161189676685567003\
644289914163676774988611811216170936155416`99.91338013776229 + 
   11.68008280915316196401064709406353968761551261491552906599329550501387925\
96108072848075571571593418782613589217103813`99.82437384305481*I}, 
 {0.4166666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666665`100., 
  -0.947239901979123666439246017608716418470355860283290498086909744504690848\
1667392315399892512483028828833276453828925`99.7182330499025 - 
   0.523598775598298873077107230546583814032861566562517636829157432051302734\
3810348331046724708903528446636913477522137`99.91401314109984*I, 
  -0.588892267145256482181673089800901878919981050663356162115574699227359514\
7846239151089894808671076520920893352411803`99.14209207384918 - 
   0.318666925992280470578292482003050091111263652327796782299427219148985301\
3429882157798324476969612911968150908390493`99.15370074502991*I, 
  1.6894041776171597174309316211920769256952413473326335636109858976370402132\
223029682969328219695954039612596434780946`99.13062917121295 + 
   5.079544615395197771157257191883643590098621304439782589514676049702120235\
1207135634681175424656053349307847955716776`99.66991238761696*I, 
  -11.35057492250610057104630295113669088685559829780353605693299070309742725\
10104264114365087299188831419507916588415503`99.63174095383205 + 
   12.87019237013869060495104093151817394419671209675407055533581260745904444\
60597138898128517078875540989763675658929494`99.70010992395984*I}, 
 {0, 0, 0, 1.4229635292890853433291364716987549839009385212886105536001721092\
970538164495812100756685867467548670508965775226757`98.27184641577048 + 
   1.216870670263532143332898621984001757845020974787359856647432126334015154\
0910334159513839567672770621715246157962037`98.34106069107708*I, 
  1.9010684492918198926862605365512715222469024032926091996662594098554578479\
175187604280367094504539139504691980417843`97.79517832264325 + 
   5.921725440242484615751278239323320276231898934898188683724104007847962676\
1992158760871271770939926862787655019806737`98.39511823941542*I}, 
 {0, 0, 0, -1.422963529289085343329136471698754983900938521288610553600172109\
2970538164495812100756685867467548670508965775226761`98.32484784710056 - 
   1.216870670263532143332898621984001757845020974787359856647432126334015154\
0910334159513839567672770621715246157962027`98.31253251515618*I, 
  2.2178788623281939914641512707898489746226199457971609614326993502219149819\
730526576138699980194600793364747017523835`97.8815929995448 - 
   2.953395696870060802462455328538884098180982331303123344351558830543129788\
696959463506420789559005500528823689054337`98.05699208194409*I}, 
 {0, 0.5504064821496851101531745154361405567772966870221318779119609995931445\
177172683609922041497301354838282142801697094`99.81820122435617 + 
   1.047197551196597746154214461093167628065723133125035273658314864102605468\
7620696662093449417807056893273826955044276`100.09754630237707*I, 
  -6.043650100250126322763234796132351248216648400710207696255732521150228631\
3574187180482960493720119923247983969218509`100.01667208640238 - 
   0.353581908605673655057586971095833531203652457240627677041243120793211230\
9740511688396186206350153281842636043737171`98.78386280944594*I, 
  3.1834192540793530301567089570896558508271518134542223546634193954123325112\
905660461142681776276963695970292719042796`99.27868378461376 - 
   11.77980661459288020804548289043612641925590161715022875147065915600721405\
2196637167661630150078127524574627514700261`99.8469281067806*I, 
  36.382843898897713576679418601720305876970568058494829563154226757918976484\
8164516942147780289267628328938944564320655`99.96909380511748 - 
   29.79614966934385337604060784152369034458605889330650461462032672262818601\
77984018745083940504765742284224698522706301`99.88235730914704*I}, 
 {0, 0, 0, 0, -14.97423436367937063657121215914404602650844003723661469332307\
30130856840590628188798355138508987663539229632110717792`100.07073445765 + 
   9.977601871813036947410396928544585450953829278193198377230672429927037899\
2027325974000603983658611857234087278832569`99.8944160022527*I}, 
 {0, 0.5618459865325665845786023680845434995077028161058726218642327996211660\
670933962851674225601792298083671954344872102`99.67787005872952 + 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432566387`100.12437265286995*I, 
  -4.164039664295150159697080862747617713952487565784610443156428028394091495\
1034126928349672569173692940928795001494646`99.71801422681806 - 
   6.198823752181315336349748316683776211994587772699183125395099346138225155\
491990394557026175098119773088875564175316`99.89080865758129*I, 
  17.659449689806095889345844311114258291219443229333450753494411535011619719\
913977528647267612837291060278604351291714`99.76252222528414 + 
   13.12064823474104852923969584219124721869790703088744860158237646119405358\
70070757024163341523777357584439249105603447`99.63350035166462*I, 
  -15.55436298414969036774721604624150841638225275209702223595532887649871371\
05871372190864589345378318899524208988102212`99.42887838525895 + 
   24.90791377233300773500105118509535399699747952406024484079075477851058924\
75477576597963600316492120204261733140155346`99.63336350920119*I}, 
 {0, 0.5155094987677907542353255823673978321956406141445650263028405741371257\
111090533223444593742959446219388278134338771`100., 
  -2.392902285730588926337427452698616069439715089970672736674011475300834147\
3166895817768299751711125971500549378969912`99.82466083365472, 5.657181609494\
38597323755683465633805587281476573037677770107959947791073601307638505518298\
84174835601640740513580151`99.65374482162414, -0.7601636025502748760457394303\
87111563582718061516501824403510106719980930291165077696229204628709464661732\
8457022451`98.55339661784981}, {0, 0, 0, 0, 18.504755629650499251468507222302\
84725646726645051212083315634416593907853504134332232693524889910139431885199\
49253882`100.11674791564283 + 7.590235449025012273255850210635850079487574409\
1498088500694857282093317904750823022079661209149211526643839344571651`99.729\
71980930049*I}, {0, 0.2752032410748425550765872577180702783886483435110659389\
559804997965722588586341804961020748650677419141071400848547`99.81820122435619 \
+ 0.5235987755982988730771072305465838140328615665625176368291574320513027343\
810348331046724708903528446636913477522142`100.09754630237708*I, 
  -3.310294355443326076705663500016175771098280408115675303393872585178556628\
1516778167780637567367340466699416803589336`99.95954677520214 - 
   1.982073199878603135384068130038930806816396265344752196927112494602087373\
1004271573348223722089561092821992459314892`99.73679985107046*I, 
  8.0169838862855489462962842503580375898289980601557688003731297933013926098\
089256968420246835702758960971964208225322`99.77095345470093 - 
   9.152936071943624330672877013655842877213828744253076630447809690162418392\
1678536134601343397577156864174138495710732`99.82850287308419*I, 
  48.113432239939787006234342402262443549165616789461039136980313463117513941\
1877599948748269404148125995311832625733132`100.07941627424681 + 
   0.266968186796793513492244587138700763605445114168275005466209681412708731\
2065693820913053078908906653574362203000103`97.82360944707102*I}, 
 {0, 0, -5.305259283857393917355783033721487442160048492977639638594888185982\
1711743016126849020510048238229255989444046181871`100.12414287229782 - 
   1.906432888854457078361811622868289495530186840367231416023451662713582381\
3672560638482581570229341809414581556810029`99.67965777991463*I, 
  2.3601749295352906355772142678893320368251251491798881461211043557016504825\
33884604021868524228004149597647139187342`99.0285622369081 - 
   25.44613630470857580575327714217598847186939827172700953364309468548642423\
2313607234159875826626551348527814977288562`100.06123989324844*I, 
  50.377329193212556204025862065611472862511841087388815717835935187505020976\
3369059752191577531023970145357038971229134`99.96932710948431 - 
   26.87435938909016176022511127823407109074176451780699199847883463626836660\
58181339665120717375316565254869506022433408`99.69643009094752*I}, 
 {-0.166666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666654`100., 
  0.9161440191779256574854401228953932776276051449682612222885619909380532791\
561113919083577625940225061081681740681865`99.93694194284525 + 
   0.523598775598298873077107230546583814032861566562517636829157432051302734\
3810348331046724708903528446636913477522134`99.78102877027737*I, 
  -2.512282529305870078561276017763451804084451527590090791584537936797806003\
4129185442939403593565062026926918472747915`99.8121160844423 + 
   1.904131605565524003654818895082650923929025597879946467836115065835241216\
5068208258218378717798612820911699096425742`99.70438292832432*I, 
  -4.549600438549696955366812809441895212428412293211590254631952573983814322\
7337550767063243271111565391625813969248176`99.83286412893918 + 
   5.795793668071635755619881033089579455842888661297719989119678703707541609\
9539908276550214460233131954703288303837998`99.94078906809527*I, 
  -29.66185639480929156579228220391125905350225378450866109443438413109519798\
50542472689437419949644741490177193761500317`100.05397973300725 + 
   18.66465164490851053280354006972905292398962726719740626045848772949070041\
69846896844513177449702829300918494530692485`99.85300583358362*I}, 
 {-0.166666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666665`100., 
  -0.459872186196287117897496165694958114315636572587068472491340508044808015\
1370595105721526117313162034623675263560888`99.43593576746838 - 
   2.094395102393195492308428922186335256131446266250070547316629728205210937\
524139332418689883561411378654765391008855`100.14700214626727*I, 
  5.1155934990332722653568831606358955020008202290440354520738327934271964476\
4935757243756139050227353251451191164877`99.86720167858 - 
   7.065245793676906967962600108051496399083538811968141975443968879288234717\
2663936286340832467076041263782111024006941`100.01443361244421*I, 
  29.377995069578950595308590961694975065790862394009032894979680888474060005\
2399746760350085169158500920369800196489256`100.0609820895244 - 
   19.11647300187613789029369938712104278587406506930013538289208941872867197\
3061606637110388142158397196430313732096587`99.87509533241897*I, 
  145.45185114341229144633824266251956862541390617993274157257680623445586447\
990305383782157665021028039570110398544265`100.13115006138464 - 
   35.27319594953683175568705598004561155508202495424184581507942963722455217\
8607389909809974157432073794804580680017662`99.51592543336707*I}, 
 {0, 0, 0, -0.975118976464382253071465350493228314194129685997667653103161434\
7412462387136488695727719821549322165636698151215661`100., 
  -1.740709337346838819249799360948895776543761777470666236207548791499982103\
3788464843712292500586726845834540047948581`100.}, 
 {0.1666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666667`100., 
  -0.525367616283994680956026972362763688218418932310163800433334302411812720\
4921727625600537622476661460759596930260693`99.76133693697798, 1.146072602451\
73962871157885615393672490089769392732395800261584635265545796909871253767562\
3145238638109890598978943`99.61154077102712, 2.670553920304589885826226432731\
83437605421541087286961353021420089976077069344566031257301775922423562289848\
03529873`99.86703725074102, 12.3729453913813598315515414527053978466422675535\
929095060108055902165640458890663040244807210494614607823495939228012`99.9872\
6791011451}, {0, 0, 0, -0.171513791628451085539264403705848091101420889711729\
6143929144195299371355193734896215926557827047091047252774786119`100.04876933\
820836 - 0.132597532376682873182826262128296866870902769261360818708940458915\
3363229604131386516016545942878642939471871193317`99.93700573226694*I, 
  0.1561292485910425201314157714586217842886546104147420183304729862769571262\
1968361494317088072107427619536321777391`99.4726941772774 - 
   0.496449354469633644241638465712157886340578507390916622940717420583653266\
2244808431893451542095120517881305418968538`99.97508485802894*I}, 
 {0, 0.5618459865325665845786023680845434995077028161058726218642327996211660\
670933962851674225601792298083671954344872061`99.67787005872952 + 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432566414`100.12437265286992*I, 
  -5.027353446138476181086585922502459450958856245361457744462669984296189775\
591901660302211036835410613220533317839159`99.93868317772959 - 
   0.831607023949405669140740429192813486423398125059472219118964316501540155\
7385846236811414233145773638641971745240061`99.15726190735141*I, 
  1.2997595718709122842897012842973638606408032596087995174399710274118589135\
445548642223696006857112064149700000189567`98.90095503537964 - 
   14.71980452005710906801319528115141006442966067064830265861600319492261932\
22065534434789328057220668952319943885666302`99.95499405355156*I, 
  34.948624604016547526240240728852483271151470928699560355671772878782976683\
6703550211975868383799981258787709558219604`99.97123426158207 - 
   24.69989841461077239998510204447742080246484655762061672707372143545210044\
57671510621924303659970930613232877794970044`99.8204993398379*I}, 
 {0, 0, 0, -23.49601807245688121635589250358468708494915691498838623375423018\
97757373628290851372416949325153785449843541599948622`99.94953522741962 - 
   28.99874794612583056522543891394242815275080612012963292835898912557623152\
37773289782189262779735564380432393510306672`100.0409202070043*I, 
  35.829940608467980449882106369024913497943288614211269021449021277954905853\
3873644747091205398560088506648826635993481`99.67816222134243 - 
   27.58649252656775380291184200935734740516951311594837810543505115982395116\
6784162351244399532383338805307740324549978`99.56461261885315*I}, 
 {-1.`100., 6.685790914240255589560860712422544092015369454287837035870266189\
4890800288672556390179513228293870156612465210891967`99.90822956114224 + 
   6.283185307179586476925286766559005768394338798750211641949889184615632812\
5724179972560696506842341359642961730265627`99.94664707696134*I, 
  -4.867630034645242671979414246214177931571432698135297738940565227818387711\
4268503533567290502339608318630694171624844`99.28706325745793 - 
   11.54849688934002701724916575504661219002514928251016575357270464002420401\
12310521673277526927756070282574808482138852`99.67394081105738*I, 
  -1.958133018338014712863737547971735332915466913830310785819198380344252264\
3762681573767748610256649853541905121693007`98.65334833180651 - 
   44.13897775908318950428733214023313392531257853873742545400642958494172721\
14206355889007023268303079888764479325303807`100.00889600799013*I, 
  -33.40614650778351915788097183925282377817143351787064381555047377837881045\
71801760991068750322362412400665064776987947`99.71069741707505 - 
   62.47731639684882967140216794147748238457958387835391421165620979734081124\
80614799027530509975348696023825334220259858`99.98308789964192*I}, 
 {0, 0, -6.165206731328290486096146566663856645668193018061739691848222867028\
1960895730331704352265324886802523879108249522729`100.13904987872925 - 
   1.435547453388174456702001226020316636895634934592585808236314959964439795\
1234084170237745768867254109732655980801276`99.5061197879053*I, 
  12.724118927165752518998046617354366381633094888023849488363928791504621493\
032672102002018007216961660863946714844399`99.82138470439318 - 
   1.584962666657957177120610187994041444515749873532471965955545922694435477\
6517113780037093987136632924913208543912614`98.91677602175696*I, 
  -0.814625539173983180400466956152808452547566206511002783254754999713550444\
1884136701922982928979351223602669627708521`98.37545292070486 + 
   7.708312681774515560251417665613605490472765973855761846329443794314992008\
560127090585680147516872630877887310871559`99.3514542224181*I}, 
 {0, 0, 0, 0, -7.985012696653741214322951648997592728490885041717242995827589\
5892985274415669224058646968144431540728217824268609731`99.67348133800571 - 
   22.57990226477622218987813441787290029250490857483065727980840088250461572\
72273831990833538036382779045693815502411533`100.12492778476172*I}, 
 {0, 0, 0, -10.01724607918913262349512044897732760020503618011851864561868485\
48873520719669871928756768981403667800711523529452393`100., 5.966563619594477\
12548717744350886542440593727141555300382191920976857930233215405641435958072\
3026124602611194001947`99.31190577920445}, 
 {0, 0, -5.204648584247320572387800583000100234023807494320890443616030335400\
5053770824456487677733081488839130477627299736477`100., 
  -5.693394323627853854844323676933707077227833377751825700416885782061771696\
1534748063263279636353360893337495308320829`99.95441892996676, 
  -22.56431742799156558480384005378110383500548316681967451176966824618424497\
69563352081479899705352633800559885666875634`99.98622205814236}, 
 {0, 0, 0, -13.33454838577235742924985755662525557718134694039034140927104160\
95298635385094546241030925451281963427261307191805905`100., 
  -8.662100147780277536025044351921982401849211062109332018771230643630217531\
5466500311495335945172704225593319188956539`99.59272930779804}, 
 {0.1666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666667`100., 
  -0.445458353797428592116969322520832469079567403974445644568482619422279622\
5686434706512978437996764821585338031708422`99.72958839109262, 3.035628276228\
60074168480052262088921176778120752658278178773544871147373659389838643296813\
2885605674132254446742246`99.82822926302902, 5.651901497840678957652565223390\
21557193992706221718544192029079487008147149540769941196880171114736324282094\
27194232`99.9391483041227, 20.92093133851948253747515105561408732720697598895\
71882438437466024858930937552896448028493841631507725379625939372591`99.99326\
18491841}, {0, 0, 0, 0, -4.91904828249163456364707732354850030789887916864630\
90069674991591902679096927359034301837670194417347471108050936887`100.}, 
 {0, 0, 5.3052592838573939173557830337214874421600484929776396385948881859821\
711743016126849020510048238229255989444046181874`100.12414287229782 + 
   1.906432888854457078361811622868289495530186840367231416023451662713582381\
3672560638482581570229341809414581556810035`99.6796577799146*I, 
  -0.037260760930450923957569641856095220538879262434145854270201862893776157\
5301477434681296184685242114822720721759289`97.3638195712146 + 
   15.86448953938293816473516523325404441554366407105064140761884503486744131\
43316507683955536213660482130860497378339091`99.99299395417512*I, 
  -4.481030994726983199241028324565837743548648848963771222795525579401716589\
916948341973408324889386561726653092278232`99.04315969699029 + 
   13.97207077469286900845532412406197067113116088717575912024867351947282222\
81909985665632023458348739285723364793883116`99.53704252597066*I}, 
 {-0.166666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666669`100., 
  0.7664407899275708568106846069159766093254414708774093632054694570364825680\
161520227041122932776511184119693507412939`99.71021240388555 - 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432566408`100.08174094729874*I, 
  -0.222167617965546294962427491616115236897471601064181276476365088737175644\
6647046588102888409698887314966654648580759`98.49340310882138 + 
   5.897134027939565689355842372095403736619210493814987069629281618422453404\
5527975787191621220002312475160292183786458`99.92417832971316*I, 
  -11.36611574935080574594081183765483970874328885058159409339732917013193079\
69948618780291450982937145726002487024618864`99.82620176634023 - 
   0.855723057394301833257438099356141247195780669332492079760696356855233106\
5187885032099089933485708921455445333114118`98.7040187066132*I, 
  -4.606541641303823686835225897985019035336086220949137189220045788240371137\
1946676734596018121433846091707275529004953`99.34154019654272 - 
   5.945379316629591110562407105956591566714264254988194109624443614429105774\
3314377320186315475503682452214592143871699`99.45260014324509*I}, 
 {0.4999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999`100., 
  -1.807249172490160885773732702717409686696332535224554367098497284694774761\
0871271853845651377055756744640817609927299`100., 0.4042665809946607512833872\
82762738892232289546918031616649067283905839586230616711452151714998379367031\
7604335209935`99.29559807880374, -6.23678296961745917144697005847486585022482\
6664739731917639620481733750028052541708157953896820406009445232503989336`99.\
76214979134895, 4.53465143623739326055172587180649547566659154094133200143219\
99702784297533356978532584057490221105643225183206723309`99.58282968362815}, 
 {0.4999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999`100., 
  -1.245403185957594301195130334632866187188629719118681745234264485073608693\
9937309002171425775263458660968863265055236`99.87088074655108 + 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432566411`100.09788650107251*I, 
  -3.586847161865982278244592751592621679125543870494457979038014223369675475\
5051253784266342605588268253669147154631917`99.83931256710592 + 
   1.826190011252444871925569660126371041041654930415140738745117637068395059\
9132144943088533713507664549001405733536609`99.62091238575078*I, 
  -13.50652460906738615599175943345867733029155015531816585832309497960202708\
92185176917865489068452824228123561281505927`99.88509260650302 - 
   5.745379523147200947538957343395167913148973987084626100742170555737976732\
2339627486076488551802240121702206177639962`99.52735609328464*I, 
  -1.207823234163427446334525755291823857724537426594035756952461574288115851\
6440199776989243177664571665613926683469364`98.52931653451768 - 
   20.06076351042945256753666159789202522915314974335740542850099942076240360\
21805576239637358247880562294559828009136904`99.75233798111283*I}, 
 {0, 0, 5.3052592838573939173557830337214874421600484929776396385948881859821\
711743016126849020510048238229255989444046181874`100.12414287229782 + 
   1.906432888854457078361811622868289495530186840367231416023451662713582381\
3672560638482581570229341809414581556810035`99.6796577799146*I, 
  1.0364149235526286047998066953894998829133882888536678349662051832400438327\
713181947250398529545562591931982689451993`98.82419226083945 + 
   14.68212129665438934557263598020229253692446903446818153951374790858168330\
73135806928901552769687688388703052866450228`99.97544741066794*I, 
  1.3971106277650752758896607425415875856106838942503664454891250150721441438\
967356924805878053627623191701220135195224`98.52072696932875 + 
   15.65518028965940835782763134819761100521415526029459070165703584695325335\
34774016846547048002574994327801485980658012`99.5701542464476*I}, 
 {-0.166666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666665`100., 
  -0.184668945121444562820908907976887835926988229076002533535360008248235756\
2784253300760505368662484615482603862712342`99.15140298363033 - 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432566411`100.15050973071139*I, 
  1.6554746374447296551301614442275696097725188174615755658888157326800184650\
29086490831301371062443992201192683605258`99.78027342671086 - 
   2.567384746896904349459877221169833422745472094323958492098463285621342239\
9940528969877262111696645489694330938667826`99.98877370804348*I, 
  8.4485077632025217402126592570856555714461830096037639340282905601605841278\
104116103317609632704278200557162813602734`99.87673717902707 - 
   12.68360468358676562966448494070676322923164301059496014963846420191189630\
23886156463602439762250330534857887370345379`100.054857056648*I, 
  48.365185635120776394308984178223855065459657487758045138917402434213472491\
3282785136058460349073814028590722246102226`100.05896418433164 - 
   31.07009746848517413890270371831159646871518431643578202575828600738609546\
36397858855318291904425963879426281045996688`99.86690081975411*I}, 
 {0, 1.6512194464490553304595235463084216703318900610663956337358829987794335\
531518050829766124491904064514846428405091288`99.81820122435619 + 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132818`100.09754630237707*I, 
  -7.911246507974022434246271893787188735216069713947820921725717563833060734\
910677163472072397731552354784682664416301`100.02387911160596 - 
   6.547650778692228623432726719519116616486437981140333295226648617516353815\
6821706290544243506435247975956042802307852`99.9417197027263*I, 
  15.515505023735644528287161885525768852427199517533172075786691756429589790\
2018133543700368341284921654942021395396897`99.92651375924451 - 
   7.072041105124253569341666139711040079583846413807388051313453338503624466\
6330064298035291599936418220025381222338624`99.58529261925607*I, 
  -23.42095528953575049913584710909867476648978846907907142184690120412344200\
70690896313544647186506696648831786051754408`99.78888310307775 - 
   6.992625627129371452515792775325817085191451075925318827051205165148796780\
5409325233118785895087565325781143353826056`99.26391877555851*I}, 
 {0.9999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999995`100., 
  -2.219203484054994625623225620042185046992279094932173274206667495502207880\
2468352491741305410562338910962323915701871`99.38515044807262, 
  -4.358369147097801798365549408747753987993159384626934793117021766727711330\
6429110260333083987020018778102525040001256`99.07991031884369, 
  -17.07504240327861160728536818951546099624755306617797918509301973249269059\
04565322672818159287247855237406158215224449`99.39464548258232, 
  -16.20897967105397699254355634016078445773382617812178540904235264007624416\
94699315678273540601154431594319073386364952`99.0326265417853}, 
 {0, 1.9924301646902061620839304625007801632497164304749229776045533849864729\
526643224618073022801853213901687471778427489`100., 
  -9.575450254131087507976658616630809043127735144869542329542763493947946124\
422470301781769415723001647604808403399009`99.82961475617981, 
  -4.169282993487847890212709503981498378457018274639027497569762236362938760\
3864781537113838472893774222006473009279734`99.2536424048247, 
  -37.45881254857930843047951488808951354666371849846057853212076115573894741\
76078224427387606281655740990963074133813014`99.81432186514964}, 
 {0, 0, -2.821080718409192473318883069659534142683727849449926719068960638042\
0834706963237424674227648697658288396988471623794`100., 0.6890016041430239544\
43872565208062774820568989224523437056354083891665037768181910027080050467474\
0966935055290521755`99.22736496451115, -15.8327322260213631705017735186850487\
76420545139679310333176655553202989116831580666987266113387484263944701973466\
3576`99.75288058867244}, {0.1666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666666666666666666666666666665`100., 
  -0.960967852565219346352294904888230301275208018119010670871323193559405333\
67769679299575721809562110409736161660472`99.85373533948052, 2.41644811385114\
19761181672286799686940707514100909045878447851137309186993084106446883802753\
773510423894198000640857`99.5192477203146, -3.8716791217471671138921930386787\
48633121010583469509445435393850388677314570362047029541335747132737001035412\
5684005`99.22364883096388, 13.14250263054524661965643993417149125410440963581\
04747723380174246698705554516805551066855105040782071491452759110518`99.26196\
327502662}, {0.99999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999995`100., 
  -3.910879494726067089944132429945035422668073761009696158405917591467314341\
528657985706493753280520947442212811605655`100., 
  2.0945041673607365701733927649425824552029270698344219943015101911781444232\
838760344200232639036003811264434694216124`99.60030551775114 - 
   0.884266824802985410045325753741209340263071355040941912335823575911709646\
3625187423705063364748844089867970619105212`99.93669956038906*I, 
  -6.745105406388680675914340781148715625980963605203894174733477516594500648\
3859038333203822530685991778219921685263293`99.68388215570936 - 
   0.975849198513156933243667958985093296716210779476978467724626179926743617\
4508408148017890818797226141127280691508151`99.09417979212597*I, 
  31.078301723462133039657273551805508541561298509832901376912077211838714084\
1979589272384819200967557261134397895517139`100.06356361738717 + 
   4.755560646116441573979049843832766414294068299281124285120499639677804767\
7097961620728070619893499798650300805827256`99.31342306646972*I}, 
 {0.4999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999998`100., 
  -0.419793462733066635965368561478655352022684688585483928366322985683891917\
4178283587288363529311426403545649062509592`99.20073696681148 + 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132821`100.15051480102063*I, 
  -3.812417509256849117860701741631631787743482617924003270634077841973583470\
42563946005472114851302913645468031275005`99.88600108876356 - 
   1.535078859924067485844668663345282022734772378698192553528545781526512401\
7046108230313315848146236808349350510753508`99.56960020504867*I, 
  -2.361383397595221759276060783738504378088383470399085616598112230417335325\
6170562219703549471204068499035710897265415`99.26712401790756 + 
   2.264314867034184876492753810717103468719093484419075937499548727301013078\
4193460046325629680411949710389858382500302`99.26759945194253*I, 
  -11.32753404128016763728367644415290761562731808542436179357882290243956272\
20080805947806893542840956376529144249096999`99.61918267258083 - 
   3.442969980963587589668297483117087590916248225413161278447730371408763332\
1081660710058743491607257423472804638995686`99.10549500618083*I}, 
 {0, 0, -2.821080718409192473318883069659534142683727849449926719068960638042\
0834706963237424674227648697658288396988471623794`100., 4.0663243448512736266\
86907410956455624970962432215993847220702371924465397055621917357952731298387\
213585554454568793`100., -6.4815445578591456653787549301334794547287807815136\
418587550698447172989511809896358713651196568190120423728183495291`99.6144301\
2898977}, {0, 0, -5.305259283857393917355783033721487442160048492977639638594\
8881859821711743016126849020510048238229255989444046181877`99.80332560637648 \
- 1.9064328888544570783618116228682894955301868403672314160234516627135823813\
672560638482581570229341809414581556810035`98.7842630913942*I, 
  -3.718193645988527828664307766019991338668581895902515050077250036761692220\
7199018883965362237754463015458016146383666`98.72225593446093 - 
   29.14475235706961699890011637090776456204169527127965745877964784975149819\
0560872707281493947496896401890411644858481`99.33710616914327*I, 
  32.276935323241937749560992282291991399034695999754984969842589548215855567\
0037478261299252367520387693835381619129966`99.09063996593278 - 
   60.96613885129357806874457565401115984899748753650642628596580992563446253\
35795612610492404147584720874525408595794236`99.18819323512396*I}, 
 {0, 0, 1.6405339455898503137610588133176279314785783205189830164282249295282\
665240093028799510542030943122313403626215169563`98.9436200190611, 
  -1.274564332604155913430526907038171287428578520113355377277030104206081196\
4065962554798690890565435286268407561197025`98.26990794136154, 6.290459369172\
12099351475277657471454472042928066472263222399607981454831381759380516422507\
50178927489740128086749547`98.56150258512932}, 
 {0.5`100., -2.21920348405499462562322562004218504699227909493217327420666749\
55022078802468352491741305410562338910962323915701852`100., 
  6.2204102070331457963288906790431521298053843048227618467800725138724122034\
379251970361467261496222190618007482000117`100.10482786209323 + 
   0.551280628585189046656675472279107296632563579551643895900491384052730148\
7608896746532682404118410019864685361696071`99.22293455365718*I, 
  -18.85645407755399793146880888107477203659906821192622731647450529495084095\
59063787778458920814214068149871481204858628`100.03174235638171 + 
   0.477266846748087009773289027902758100528077937535765323217619793123391420\
0173671827979196977491806338681561331049338`98.49302836731093*I, 
  34.328123979307637629428461812926164151162866933489327931174774647146648245\
3742362987901736018144527082425661978209012`100.05576373565864 - 
   3.224316413126431428605590575316753152644958931435289421399689374379965804\
429357187486773814663508401671126818800043`99.0666637117443*I}, 
 {0.5`100., -2.21920348405499462562322562004218504699227909493217327420666749\
55022078802468352491741305410562338910962323915701852`100., 5.747331137065940\
00380790792680180590504304900290795210406705946457517344214681249607232305251\
6632035350035728470956`100., -16.14554037741479087581408411749732426769238717\
08059519288820976992132095113425857347850266307317538375708914378652638`99.90\
709273780627, 33.758209164231200841612711924625109557033021299474555143699702\
3992239389556671792883840507758323855872273971617962124`99.97157816340842}, 
 {0.5`100., -0.56798403760593929516370207373376337666038903386577764047078449\
6722774327095030166197518091865827439611589551061057`99.11664755827611 + 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132823`100.11347752438391*I, 
  -8.915939333974842045277207153782229664623321271731540985424252170566900125\
0568939371470648582060177805949850447089757`99.82691333720682 - 
   9.307488470812321763922442713588445484225616105147589883055000902401169580\
9191067893446520727922584635816733622234808`99.86045005056829*I, 
  22.195898291979716579910418782660154397304055329210260554340824474957684628\
9874394596668232239951712371927922761206635`99.99351317408744 - 
   1.715650402253851244105580023925091704968899017597250725460822335324523691\
5744889102362658882460056986187130095258291`98.92047092716282*I, 
  -23.92553173357109068551167513498968515674900933161555113853422225844218064\
67433363024790290002561011557948289499988691`99.7279075549515 - 
   0.413857981480766055328274801632736998271162440133193504038773343620655035\
5412922380998826273953195303642646882130575`97.97964614475995*I}, 
 {0.5`100., -0.56798403760593929516370207373376337666038903386577764047078449\
6722774327095030166197518091865827439611589551061057`99.11664755827611 + 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132823`100.11347752438391*I, 
  -8.329122102236372916534510533649239475841213729101608509506880966286083382\
3368978378349758777036005718225577608976183`99.78732696518027 - 
   7.983198232080403080134727945539433253382072915732919103462963577480793610\
8055790460781989275302502085688698783109134`99.78343109357063*I, 
  17.286446259557554923218499108671325914662711363122614010533178735520780811\
1233351211828318471255429299967711251722828`99.85323101585296 - 
   5.359962403596222185009989483305051114785268345923565378916769332682472951\
0905353991655269287711683422555878890844746`99.38063972475149*I, 
  -12.14542076605266610648313610363811481545275441352560456525707493266437949\
82022215825144140988702090872245285619385496`99.40704403277454 - 
   1.924775645634962886810390129954014247774465291520780565704885118917867557\
718564470381366887497607671871213988807633`98.61993693337206*I}, 
 {0.5`100., -2.21920348405499462562322562004218504699227909493217327420666749\
55022078802468352491741305410562338910962323915701852`99.81809905586891, 2.65\
71884726948857059099527195652936782640758882462787322851589341788601833165867\
473279285266946697838392316062258024`99.3017700418875, 
  -14.80206040325039144596495404002237818575053140366681451490232790371103863\
46482429778825590058074823887627479797464443`99.62981285544181, 6.59491034886\
97526961154954844989924589321947684059239210785023713788784126912807247188965\
288466744099098852755355532`98.83158838960176}, 
 {0, 0, 0, -4.651402333541555165899003463297683683701745250688366942372396144\
0854348621877387201847829732693118621022487026857259`100., 2.4671238453965798\
94196188021875938322365742226225653494957228070688717734773573928455747402976\
4626231796275273206894`99.2714008143186}, {0, 0, 2.82108071840919247331888306\
96595341426837278494499267190689606380420834706963237424674227648697658288396\
988471623794`100., 1.86576681466219589598599247231323154506047223900093170427\
31601488128651766971691138036410935214244097330519079416814`99.6036173037186, 
  26.832162468625393540859151588647907689205291949057496152773787120112434998\
9517316506252064499849231631873642748560242`99.9509017136554}, 
 {0.25`99.83250891270623, -0.961411167154624653613279297765984498858435202185\
792924998872236712221530446215817118383531593432146291091550974995`99.5989248\
179494, -0.409994483969199993524731170234593204951182431989964628523779678333\
8481672205641587366459947219657711977575533510935`98.74331231957342, 
  -1.752461097560727147022688622578464208033471877188700182270617061039693699\
00968077907699613768979283391206703106372`99.05040097919175, 
  -4.226321736412946224680713640020988543335981659038287895967883713540437083\
0179478995931171909476991171136275066844644`99.12551720161518}, 
 {0, 0, 2.8210807184091924733188830696595341426837278494499267190689606380420\
834706963237424674227648697658288396988471623794`100., 0.58507798869028153921\
20960523412280587307828184723730951516937721609694651321168028268302419709246\
485166942481169256`98.99427553285402, 24.774295586562062248157399426572834245\
67218177579447504151726034679804823323221683156647802711783107577947040046776\
39`99.90344162890793}, {0, -0.96141116715462465361327929776598449885843520218\
5792924998872236712221530446215817118383531593432146291091550974995`99.509987\
33986098, 1.28423818414298664353970015883491349812710035493124455044438759012\
83340468616560668954366689527516694115866318994366`99.08530640053864, 
  -3.653611782514015491741882553440118975057451736794344910787069317662296787\
4411566863400495150391088627575876308158741`99.13853146916665, 7.454941141296\
65262616848564893698178626385530188144207984317600650879702869591874639643817\
57706928769545845776931381`99.10835742872813}, 
 {0, 0, 2.8210807184091924733188830696595341426837278494499267190689606380420\
834706963237424674227648697658288396988471623794`99.38853778782232, 
  -2.785635518879359269913010990984452138641273011687435238099235995272569685\
4905696063811418797478874523691967947440446`98.83268178141111, 10.12167515030\
29649731028549371404448876321957709457108615807923764587953437945400110934739\
289519310544170351499079146`99.00164774972264}, 
 {0, 0, 5.3052592838573939173557830337214874421600484929776396385948881859821\
711743016126849020510048238229255989444046181874`100.12414287229782 + 
   1.906432888854457078361811622868289495530186840367231416023451662713582381\
3672560638482581570229341809414581556810035`99.6796577799146*I, 
  -5.041953651971189859441715338519823492580318756228735361232149209223298870\
4824682976933648950488941919502504848805094`99.6131990788071 + 
   10.98350524429334815242579675147051644675217203491553361437719474431660934\
90663152197685371560984237855077086190751039`99.95134119141669*I, 
  -5.003621002647336111415604726070671417394268883002389092728726002180366415\
6048001977826322555821630042446931805480897`99.34494179431631 - 
   2.166953225860496708494880625791778465999968192086659672984959317665832549\
4940151759042767732123913253325046792642794`98.98150692460162*I}, 
 {1.`100., -4.438406968109989251246451240084370093984558189864346548413334991\
0044157604936704983482610821124677821924647831403705`100., 8.2047941404354271\
34670985520311561431648198203402307332663002470410331943487223244477388303793\
7466600920628190172379`100., -12.88107949342986244914242916397210666320255608\
40584382918770387495288426341127979996327923884229851033179583940786146`99.87\
194319366287, 19.182856602111479433179365226369839388741109879117940396144884\
4369787709930756975829483144068353879967344546543949784`99.8642949611543}, 
 {1.`100., -2.787187521660933920786927693775948423652668128797950914677451992\
2249822073418654153716486329220613307078219426312423`99.74038154343037 + 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132823`100.15044002138416*I, 
  -2.695529126941696248948316474739077534817936966908779138644179656694487921\
6189687401109181320563955615331842965089637`99.51690763522446 - 
   8.756207842227132717265767241309338187593052525595945987154509518348439432\
1582171146913838323804174615952048260538739`100.03116340385745*I, 
  9.1206887144153204313864856174110607782422188309049702706613102028193961936\
435530504288282536197303000782598227444983`99.99969753950867 + 
   1.867171057362597910289090225711553028619066589959160865813471295086069371\
4627464927388127097696358704827220629479652`99.43118344008063*I, 
  -0.913604334378025095784783946245743976090884916316177387049422147227041327\
3229596132878592199351913678960764676593079`98.81278166065036 - 
   0.153280491279515390546217552329714445523681081777101762584717921612655566\
0899735163264754475242757906544773536315206`98.09396171972253*I}, 
 {0, -0.961411167154624653613279297765984498858435202185792924998872236712221\
530446215817118383531593432146291091550974995`99.27288980746488, 1.8409295204\
65055365189890335898835304619793806612535708331186867612436500627417651305564\
3566440260529224626670827368`99.06360167357988, 
  -1.983746581771024881738933189210084046466167047834612508734703994482824955\
3513637779734404093847096192105259747901472`98.7984319600825, 4.4532790253751\
27062081965706608764436427798346185278097246817866196992178438390088446448829\
5164208321212627522084742`98.93790547289028}, {-0.5`100., 2.21920348405499462\
56232256200421850469922790949321732742066674955022078802468352491741305410562\
338910962323915701853`99.85115741960456, -4.102397070217713567335492760155780\
71582409910170115366633150123520516597174361162223869415189687333004603140950\
8619`99.66113255047337, 10.04671045619371408077042906652040330389623691905071\
57913153340407899359344153382703757638150394983260975766704250895`99.61965216\
314854, -20.72662695450039134808365671308542234249513621810499970249169181997\
09964535888501802235236880204997348761277639309893`99.590487834921}, 
 {-0.5`100., 1.69167601067107246432090680990285037567579466607752288419925009\
59651064612818227365323632122242870563459804200354698`99.66556140577931, 
  -2.039300691655881259940648652563286971065735783073399839369660544333928309\
4189840078191030702426584144525535461738732`99.21158341862817, 6.855730522582\
12226345032817416133053467732874490458993438244746464685759154348817088802809\
50452210954691466667453919`99.28702436391265, -12.001501391244708989444090993\
20826337937658779877456457239747918405320313013405282962315100981922612496350\
8398505896`99.15349337059324}, {-0.5`100., 0.56798403760593929516370207373376\
33766603890338657776404707844967227743270950301661975180918658274396115895510\
610569`99.02624926031304 - 3.141592653589793238462643383279502884197169399375\
1058209749445923078164062862089986280348253421170679821480865132823`100.07000\
006053352*I, 10.3694655675383267736155079943665304948431881097073959720705664\
201179120838859542978191203118151209699119100676701643`99.5822207082774 + 
   3.568748959798175487569959257711314082774970286067471956135728462685136910\
6271773030423455048642608709599886282712016`99.17586443792608*I, 
  -5.612725002054403703114935361293046844587565746013649645970280631244172713\
7470671041040343488178188507285295252202598`98.77458669764151 + 
   23.81157145686168649824953237421883912995419545201175963236552757139913019\
2729928616969995186587291079991245474595716`99.4080184652822*I, 
  -41.41169146390804882642529801858081833028030609185821029687231336849063914\
83755536275751454479962181235795346057990065`99.21107070492381 + 
   11.69706265386178078474626750701983540286355663990003083270634137261032895\
90557711605889378078914701949216101297801836`98.66457834360133*I}, 
 {0, 0.9614111671546246536132792977659844988584352021857929249988722367122215\
304462158171183835315934321462910915509749951`98.94852606655431, 
  -0.631673941035751146349886775254148043678722029154107411240033689343370444\
7899795670533558309659490004602872093104036`98.06210142850641, 3.991112803317\
64844091390615338885590359116507596029014057329248574732524848989546522942558\
75298535627453333869325366`98.38778486134429, -6.0572792987789429311697017555\
85159762042634523453879416148721433123808262800397186627135292745480273786976\
111395327`98.18448879961934}, {-0.5`100., 0, -1.25045217664885554830143749276\
45900145127343513608726443608235417925304585830441571605913996109101037165849\
815519076`99.21329019409968, 1.7324029828391222105812616967701760859645162606\
017422785166190883462920918183723222485930371962373854011617080819116`98.9259\
3806481634, -2.80328753100118230608520976679598833670743757635579463630963856\
09630045334271060434813818637484974229452426230705625`98.73219813011944}, 
 {0, 1.9924301646902061620839304625007801632497164304749229776045533849864729\
526643224618073022801853213901687471778427507`99.42589155737818, 
  -4.743147894487897669268468869494572249117255856088183270127469486494811960\
2214322161973865333483337528550741939619124`99.1772946920715, 11.423568275313\
78048662359350398736013853139285383541481099512285738735763279335446323149510\
72064962855638384141381864`99.12819624066155, -26.808589607839679541608461805\
70328702953064099536915544880437537677815809153181453897896472589302419963294\
34246936245`99.14584876329037}, {-0.5`100., 0, 0.7290069275746467758344620855\
53748827824918653200671248508471413227623524762235356933199524322535676091336\
7547686341`99.24785240510701, -1.39378376336039206357998948119959539094749514\
56017575384453192215142580262740994927635784439126285902791381074407275`99.15\
230374270321, 6.5207837409110193143367846760220153019566691131540438637867474\
633655569876839584009389279219718956624228610735652183`99.5094396676338}, 
 {1.`100., 0, 8.2246703342411321823620758332301259460947495060339921886777911\
468500373520160043691681445030987935265200215948116861`99.84155482104148, 8.8\
15083956503691426264746517750633265609899477163658466476658072506813509099629\
3280340097398017918930721271571652451`99.43500525962459, 81.98598495361871800\
73372800129934686351873846078435632569854483198921366761628901266859049225837\
687303990541535342376`99.86359578305334}, 
 {1.`100., -2.219203484054994625623225620042185046992279094932173274206667495\
5022078802468352491741305410562338910962323915701852`100., 2.4624320518209133\
92785850171739396655216787026152276442599640174945084853472606029577754301103\
3763413490167844948937`99.78323329548948, -5.02703100464213811911434896687308\
05163141830208953110009717416523739072308247804238336802880683537719217656186\
543826`99.87168683503418, 4.8772492139034214503684222505487885538150063788519\
175811351905599855138261901366720605804821690969254946145724501478`99.7152175\
771197}}


==> anc/README.md <==
### ancillary files for the article "Two-loop master integrals for a planar topology contributing to pp -> ttj"
### Simon Badger, Matteo Becchetti, Ekta Chaubey, Robin Marzucca

This directory contains a set of ancillary materials for the two-loop master integrals described in the associated paper.

The base directory contains the following Mathematica .m files:

* basisDef.m : this file contains the definition of the UT basis of master integrals as replacement list.
                       The basis is given as linear combination of scalar integrals in LiteRed format.
* dlogMatrix.m : this file contains the symbolic d-logarithmic matrix, d A, for the differential equations (see Eqs 2.5 and 4.1).
* rootsDef.m : this file contains the definition of the square roots (see Eq. 2.7) as replacement list.
* alphabet_def.m : this file contains two substitution lists. The first one gives the definition of the alphabet’s letter as defined in section 4. The second one is a replacement list for the entries of the d-logarithmic matrix, in the file dlogMatrix.m, explicitly in terms of kinematic invariants.

The base directory contains also two sub-directories for the evaluation of the master integrals, by means of DiffExp, (ancillary/DiffExp/) and the
generation of boundary conditions with AMFlow (ancillary/boundary).

The folder DiffExp/ contains the following files:

* analytic_continuation.m : a Mathematica file containing a list of polynomials in the kinematic invariants that are needed for
                                           the analytic continuation within DiffExp.
* boundary_value.m : a Mathematica file containing a set of high-precision boundary conditions for the system of differential
                                   equations in DiffExp format.
* DIFFEXP_run.wl : a Mathematica script which evaluates numerically the master integrals by means of DiffExp.
* DEQs/ : this folder contains the matrix of differential equations in DiffExp format.

The folder boundary/ contains the following files:

* jList.m : the list of scalar integrals in LiteRed format which are contained in the UT basis definition.
* run.wl : a Mathematica script which  generates high-precision boundary conditions for the system of differential
               equations evaluating numerically the integrals contained in jList.m with AMFlow.


==> anc/alphabet_def.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{W[1] -> s[1], W[2] -> s[1, 2], W[3] -> s[2, 3], W[4] -> s[3, 4], 
  W[5] -> s[4, 5], W[6] -> s[1, 5], W[7] -> s[3, 5], W[8] -> -s[2] + s[2, 3], 
  W[9] -> -s[1] + s[1, 4], W[10] -> -s[1] + s[1, 5], 
  W[11] -> -s[2] + s[2, 4], W[12] -> -s[2] + s[2, 5], 
  W[13] -> s[1, 2] - s[3, 4], W[14] -> s[1, 2] - s[4, 5], 
  W[15] -> s[1, 2] - s[3, 5], W[16] -> -s[1, 5] + s[2, 3], 
  W[17] -> -s[1, 4] + s[2, 3], W[18] -> tr[4, 1, 5, 1], 
  W[19] -> tr[4, 2, 3, 2], W[20] -> tr[5, 2, 4, 2], W[21] -> tr[3, 2, 5, 2], 
  W[22] -> tr[3, 2, p[1, 2], 4, p[1, 2], 2], W[23] -> tr[3, 1, 2, 3, 1, 2], 
  W[24] -> tr[4, 1, 2, 4, 1, 2], W[25] -> tr[5, 1, 2, 5, 1, 2], 
  W[26] -> beta^2, W[27] -> Delta1^2, W[28] -> Delta2^2, 
  W[29] -> 4*Delta3^2*(d12 + d23 + mt2)^2, W[30] -> Delta5^2, 
  W[31] -> Delta4^2, W[32] -> Delta6^2, W[33] -> tr5^2, 
  W[34] -> Omega[1, beta^2], 
  W[35] -> Omega[(d12*d15 + d12*mt2 + d15*mt2 - d34*mt2 + mt2^2)/
     (d15*(d12 + mt2)), beta^2], 
  W[36] -> Omega[(d12*d23 + d12*mt2 + d23*mt2 - d45*mt2 + mt2^2)/
     (d23*(d12 + mt2)), beta^2], 
  W[37] -> Omega[(d12*d15 - d12*d23 + d12*d45 + d15*mt2 - d23*mt2 - d34*mt2)/
     ((d15 - d23 + d45)*(d12 + mt2)), beta^2], 
  W[38] -> Omega[d23 - d45, Delta1^2], 
  W[39] -> Omega[-2*d15 + d23 - d45, Delta1^2], 
  W[40] -> Omega[(2*d12*d23 + d23^2 - d23*d45 + d12*mt2 + 2*d23*mt2 - 
      d45*mt2 + mt2^2)/d23, Delta1^2], 
  W[41] -> Omega[(d23^2 - d23*d45 - d45*mt2)/d23, Delta1^2], 
  W[42] -> Omega[d15 - d34, Delta2^2], 
  W[43] -> Omega[d15 - 2*d23 - d34, Delta2^2], 
  W[44] -> Omega[(2*d12*d15 + d15^2 - d15*d34 + d12*mt2 + 2*d15*mt2 - 
      d34*mt2 + mt2^2)/d15, Delta2^2], 
  W[45] -> Omega[(d15^2 - d15*d34 - d34*mt2)/d15, Delta2^2], 
  W[46] -> Omega[1, Delta3^2], 
  W[47] -> Omega[(d12 + 2*d15 - d23 - 2*d34 + mt2)/(d12 + d23 + mt2), 
    Delta3^2], W[48] -> Omega[(d12*d23 + d23^2 + d12*mt2 + d23*mt2 - 
      d45*mt2 + mt2^2)/(d23*(d12 + d23 + mt2)), Delta3^2], 
  W[49] -> Omega[1, Delta4^2], W[50] -> Omega[(d15 + d23)/(d15 - d23), 
    Delta4^2], W[51] -> Omega[(d15*d34 - d23*d34 - d15*d45 + d23*d45 + 
      2*d34*d45)/((d15 - d23)*(d34 + d45)), Delta4^2], 
  W[52] -> trp[5, 2, 4, 1]/trm[5, 2, 4, 1], 
  W[53] -> trp[3, 5, p[1, 2], 2]/trm[3, 5, p[1, 2], 2], 
  W[54] -> trp[3, 4, p[1, 2], 2]/trm[3, 4, p[1, 2], 2], 
  W[55] -> trp[3, 4, 1, 5, 4, 2]/trm[3, 4, 1, 5, 4, 2], 
  W[56] -> trp[5, 1, 4, 2, p[1, 2], 4]/trm[5, 1, 4, 2, p[1, 2], 4], 
  W[57] -> trp[3, 4, 2, 3, p[1, 2], 1]/trm[3, 4, 2, 3, p[1, 2], 1], 
  W[58] -> trp[5, 2, 3, 2, p[1, 2], 4]/trm[5, 2, 3, 2, p[1, 2], 4], 
  W[59] -> trp[5, 1, 4, 3, p[1, 2], 1]/trm[5, 1, 4, 3, p[1, 2], 1], 
  W[60] -> trp[4, 1, 5, 1, p[1, 2], 5]/trm[4, 1, 5, 1, p[1, 2], 5], 
  W[61] -> OmegaT[d12 + d23 - d45 + mt2, Delta1^2, beta^2*(d12 + mt2)^2], 
  W[62] -> OmegaT[d12 + d15 - d34 + mt2, Delta2^2, beta^2*(d12 + mt2)^2], 
  W[63] -> OmegaT[d23, Delta3^2*(d12 + d23 + mt2)^2, beta^2*(d12 + mt2)^2], 
  W[64] -> OmegaT[d12 - d45 + mt2, Delta3^2*(d12 + d23 + mt2)^2, Delta1^2], 
  W[65] -> OmegaT[-((d15 - d23 + d45)*(d12 + mt2)), 
    (d15 - d23)^2*Delta4^2*(d12 + mt2)^2, beta^2*d45^2*(d12 + mt2)^2], 
  W[66] -> OmegaT[d12*d15 - d12*d23 - d15*d45 + d15*mt2 - d23*mt2, 
    d34^2*Delta1^2, tr5^2/16], 
  W[67] -> OmegaT[d12*d15 - d12*d23 + d23*d34 + d15*mt2 - d23*mt2, 
    d45^2*Delta2^2, tr5^2/16], 
  W[68] -> OmegaT[d12^2 + d12*d15 + d12*d23 - d12*d34 - d23*d34 - d12*d45 - 
     d15*d45 + d34*d45 + 2*d12*mt2 + d15*mt2 + d23*mt2 - d34*mt2 - d45*mt2 + 
     mt2^2, beta^2*(d12 + mt2)^2*(d12 - d34 - d45 + mt2)^2, tr5^2/16], 
  W[69] -> OmegaT[d12*d15 - d12*d23 - d12*d34 - d23*d34 - d15*d45 + d34*d45 + 
     d15*mt2 - d23*mt2 - d34*mt2, beta^2*d34^2*(d12 + mt2)^2, tr5^2/16], 
  W[70] -> OmegaT[d12*d15 - d12*d23 - d12*d34 - d15*d45 + d34*d45 + d15*mt2 - 
     d23*mt2 - d34*mt2, d34^2*Delta3^2*(d12 + d23 + mt2)^2, tr5^2/16], 
  W[71] -> OmegaT[d23*d34 + d15*d45 - d34*d45, (d15 - d23)^2*Delta4^2*
     (d12 + mt2)^2, tr5^2/16]}, {dlog[W[1]] -> dlog[mt2], 
  dlog[W[2]] -> dlog[2*(d12 + mt2)], dlog[W[3]] -> dlog[2*d23 + mt2], 
  dlog[W[4]] -> dlog[2*d34], dlog[W[5]] -> dlog[2*d45], 
  dlog[W[6]] -> dlog[2*d15 + mt2], dlog[W[7]] -> 
   dlog[2*(d12 - d34 - d45 + mt2)], dlog[W[8]] -> dlog[2*d23], 
  dlog[W[9]] -> dlog[-2*(d15 - d23 + d45)], dlog[W[10]] -> dlog[2*d15], 
  dlog[W[11]] -> dlog[2*(d15 - d23 - d34)], 
  dlog[W[12]] -> dlog[-2*(d12 + d15 - d34 + mt2)], 
  dlog[W[13]] -> dlog[2*(d12 - d34 + mt2)], 
  dlog[W[14]] -> dlog[2*(d12 - d45 + mt2)], 
  dlog[W[15]] -> dlog[2*(d34 + d45)], dlog[W[16]] -> dlog[-2*d15 + 2*d23], 
  dlog[W[17]] -> dlog[2*(d15 + d45)], dlog[W[18]] -> 
   dlog[-4*d15*(d15 - d23 + d45) - 2*d45*mt2], 
  dlog[W[19]] -> dlog[4*d15*d23 - 4*d23*(d23 + d34) - 2*d34*mt2], 
  dlog[W[20]] -> dlog[-4*(d12 + d15 - d34)*(d15 - d23 - d34) - 
     2*(2*d15 - 2*(d23 + d34) + d45)*mt2], 
  dlog[W[21]] -> dlog[-4*d23*(d12 + d15 - d34) + 2*(-d12 - 2*d23 + d34 + d45)*
      mt2 - 2*mt2^2], dlog[W[22]] -> dlog[8*d12*d23*(d15 - d23 + d45) + 
     4*(2*d15*d23 - 2*d23^2 + d12*d45 + 2*d23*d45 - d45*(d34 + d45))*mt2 + 
     4*d45*mt2^2], dlog[W[23]] -> 
   dlog[4*(d12^2*(2*d23 + mt2) + 2*d12*(d23 + mt2)*(d23 - d45 + mt2) + 
      mt2*(2*d23^2 + (d45 - mt2)^2 + 2*d23*(-d45 + mt2)))], 
  dlog[W[24]] -> dlog[8*d12*(d15 - d23 - d34)*(d15 - d23 + d45) + 
     4*(2*d15^2 + 2*d23^2 + 2*d23*d34 + d34^2 - 2*d15*(2*d23 + d34 - d45) - 
       2*d23*d45 + d45^2)*mt2], dlog[W[25]] -> 
   dlog[4*(d12^2*(2*d15 + mt2) + 2*d12*(d15 + mt2)*(d15 - d34 + mt2) + 
      mt2*(2*d15^2 + (d34 - mt2)^2 + 2*d15*(-d34 + mt2)))], 
  dlog[W[26]] -> dlog[-1 + (2*d12)/(d12 + mt2)], 
  dlog[W[27]] -> dlog[(d23 - d45)^2 - 2*d45*mt2], 
  dlog[W[28]] -> dlog[(d15 - d34)^2 - 2*d34*mt2], 
  dlog[W[29]] -> dlog[4*((d12 + d23)^2 + 2*(d12 + d23 - d45)*mt2 + mt2^2)], 
  dlog[W[30]] -> dlog[1 - (d45*mt2)/(2*d15*d23)], 
  dlog[W[31]] -> dlog[1 + (2*d34*d45*mt2)/((d15 - d23)^2*(d12 + mt2))], 
  dlog[W[32]] -> dlog[1 - (d34*d45*mt2)/(2*d12*d15*d23 + 2*d15*d23*mt2)], 
  dlog[W[33]] -> dlog[16*(d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^
       2 - 2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
        d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
      ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + d23*d34*d45 + 
        d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + d23^2*(-d34 + mt2) + 
        d15^2*(-d45 + mt2)))], dlog[W[34]] -> 
   -dlog[-((-d12 + mt2 + Sqrt[d12 - mt2]*Sqrt[d12 + mt2])/
       (d12 - mt2 + Sqrt[d12 - mt2]*Sqrt[d12 + mt2]))], 
  dlog[W[35]] -> -dlog[-((-(d12*d15) - d12*mt2 - d15*mt2 + d34*mt2 - mt2^2 + 
        d15*Sqrt[d12 - mt2]*Sqrt[d12 + mt2])/(d12*d15 + d12*mt2 + d15*mt2 - 
        d34*mt2 + mt2^2 + d15*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]))], 
  dlog[W[36]] -> -dlog[-((-(d12*d23) - d12*mt2 - d23*mt2 + d45*mt2 - mt2^2 + 
        d23*Sqrt[d12 - mt2]*Sqrt[d12 + mt2])/(d12*d23 + d12*mt2 + d23*mt2 - 
        d45*mt2 + mt2^2 + d23*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]))], 
  dlog[W[37]] -> -2*dlog[-((-d12 + mt2 + Sqrt[d12 - mt2]*Sqrt[d12 + mt2])/
        (d12 - mt2 + Sqrt[d12 - mt2]*Sqrt[d12 + mt2]))] + 
    dlog[(3*(d12*d15 - d12*d23 - d12*d34 + d15*mt2 - d23*mt2 + d45*mt2 - 
        d15*Sqrt[d12 - mt2]*Sqrt[d12 + mt2] + d23*Sqrt[d12 - mt2]*
         Sqrt[d12 + mt2] + d34*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]))/
      (2*(d12*d15 - d12*d23 - d12*d34 + d15*mt2 - d23*mt2 + d45*mt2 + 
        d15*Sqrt[d12 - mt2]*Sqrt[d12 + mt2] - d23*Sqrt[d12 - mt2]*
         Sqrt[d12 + mt2] - d34*Sqrt[d12 - mt2]*Sqrt[d12 + mt2]))], 
  dlog[W[38]] -> 
   -dlog[-((-d23 - d45 + Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])/
        (d23 + d45 + Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]))] - 
    dlog[-((-d23 + d45 - mt2 + Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])/
       (d23 - d45 + mt2 + Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]))], 
  dlog[W[39]] -> 
   dlog[-((-2*d15 + d23 - d45 + Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])/
      (2*d15 - d23 + d45 + Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]))], 
  dlog[W[40]] -> -dlog[-((-2*d12*d23 - d23^2 + d23*d45 - d12*mt2 - 
        2*d23*mt2 + d45*mt2 - mt2^2 + d23*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 
           2*d45*mt2])/(2*d12*d23 + d23^2 - d23*d45 + d12*mt2 + 2*d23*mt2 - 
        d45*mt2 + mt2^2 + d23*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]))], 
  dlog[W[41]] -> 
   -2*dlog[-((-d23 - d45 + Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])/
        (d23 + d45 + Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]))] - 
    dlog[-((-d23 + d45 - mt2 + Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2])/
       (d23 - d45 + mt2 + Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]))], 
  dlog[W[42]] -> 
   -dlog[-((-d15 + d34 + Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2])/
       (d15 - d34 + Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2]))], 
  dlog[W[43]] -> 
   -dlog[-((-d15 + 2*d23 + d34 + Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2])/
       (d15 - 2*d23 - d34 + Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2]))], 
  dlog[W[44]] -> -dlog[-((-2*d12*d15 - d15^2 + d15*d34 - d12*mt2 - 
        2*d15*mt2 + d34*mt2 - mt2^2 + d15*Sqrt[d15^2 - 2*d15*d34 + d34^2 - 
           2*d34*mt2])/(2*d12*d15 + d15^2 - d15*d34 + d12*mt2 + 2*d15*mt2 - 
        d34*mt2 + mt2^2 + d15*Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2]))], 
  dlog[W[45]] -> 
   -dlog[-((-d15 + d34 + Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2])/
        (d15 - d34 + Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2]))] - 
    dlog[-((-d15 - d34 + Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2])/
       (d15 + d34 + Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2]))], 
  dlog[W[46]] -> 
   -dlog[-((-d12 - d23 - mt2 + Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
          2*d23*mt2 - 2*d45*mt2 + mt2^2])/(d12 + d23 + mt2 + 
        Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
          mt2^2]))], dlog[W[47]] -> 
   -dlog[-((-d12 - 2*d15 + d23 + 2*d34 - mt2 + 
        Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
          mt2^2])/(d12 + 2*d15 - d23 - 2*d34 + mt2 + 
        Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
          mt2^2]))], dlog[W[48]] -> 
   -dlog[(-(d12*d23) - d23^2 - d12*mt2 - d23*mt2 + d45*mt2 - mt2^2 + 
       d23*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 
          2*d45*mt2 + mt2^2])/(d12*d23 + d23^2 + d12*mt2 + d23*mt2 - 
       d45*mt2 + mt2^2 + d23*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
          2*d23*mt2 - 2*d45*mt2 + mt2^2])], 
  dlog[W[49]] -> -dlog[-((-(d12*d15) + d12*d23 - d15*mt2 + d23*mt2 + 
        Sqrt[d12 + mt2]*Sqrt[d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + 
           d15^2*mt2 - 2*d15*d23*mt2 + d23^2*mt2 + 2*d34*d45*mt2])/
       (d12*d15 - d12*d23 + d15*mt2 - d23*mt2 + Sqrt[d12 + mt2]*
         Sqrt[d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + d15^2*mt2 - 
           2*d15*d23*mt2 + d23^2*mt2 + 2*d34*d45*mt2]))], 
  dlog[W[50]] -> -dlog[-((-(d12*d15) - d12*d23 - d15*mt2 - d23*mt2 + 
        Sqrt[d12 + mt2]*Sqrt[d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + 
           d15^2*mt2 - 2*d15*d23*mt2 + d23^2*mt2 + 2*d34*d45*mt2])/
       (d12*d15 + d12*d23 + d15*mt2 + d23*mt2 + Sqrt[d12 + mt2]*
         Sqrt[d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + d15^2*mt2 - 
           2*d15*d23*mt2 + d23^2*mt2 + 2*d34*d45*mt2]))], 
  dlog[W[51]] -> -dlog[(-(d12*d15*d34) + d12*d23*d34 + d12*d15*d45 - 
       d12*d23*d45 - 2*d12*d34*d45 - d15*d34*mt2 + d23*d34*mt2 + 
       d15*d45*mt2 - d23*d45*mt2 - 2*d34*d45*mt2 + d34*Sqrt[d12 + mt2]*
        Sqrt[d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + d15^2*mt2 - 
          2*d15*d23*mt2 + d23^2*mt2 + 2*d34*d45*mt2] + 
       d45*Sqrt[d12 + mt2]*Sqrt[d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + 
          d15^2*mt2 - 2*d15*d23*mt2 + d23^2*mt2 + 2*d34*d45*mt2])/
      (2*(d12*d15*d34 - d12*d23*d34 - d12*d15*d45 + d12*d23*d45 + 
        2*d12*d34*d45 + d15*d34*mt2 - d23*d34*mt2 - d15*d45*mt2 + 
        d23*d45*mt2 + 2*d34*d45*mt2 + d34*Sqrt[d12 + mt2]*
         Sqrt[d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + d15^2*mt2 - 
           2*d15*d23*mt2 + d23^2*mt2 + 2*d34*d45*mt2] + 
        d45*Sqrt[d12 + mt2]*Sqrt[d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + 
           d15^2*mt2 - 2*d15*d23*mt2 + d23^2*mt2 + 2*d34*d45*mt2]))], 
  dlog[W[52]] -> dlog[-((-(d12*d15) + d12*d23 + 2*d15*d34 - d23*d34 + 
        d15*d45 + d34*d45 - d15*mt2 + d23*mt2 + 
        Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
          2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
            d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
          ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
            d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
            d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])/
       (d12*d15 - d12*d23 - 2*d15*d34 + d23*d34 - d15*d45 - d34*d45 + 
        d15*mt2 - d23*mt2 + Sqrt[d12^2*(d15 - d23)^2 + 
          (d23*d34 + (d15 - d34)*d45)^2 - 2*(d15^2*d45 - 
            d15*(d34*d45 + d23*(d34 + d45)) + d34*(d23^2 - d23*d45 + 
              d45*(d34 + d45)))*mt2 + ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 
          2*d12*(d15*d34*d45 + d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + 
            d34*d45*mt2 + d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))]))] - 
    dlog[-((-(d12*d15) + d12*d23 + 2*d12*d34 + 2*d15*d34 - d23*d34 - 
        2*d34^2 + d15*d45 - d34*d45 - d15*mt2 + d23*mt2 + 2*d34*mt2 + 
        Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
          2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
            d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
          ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
            d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
            d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])/
       (d12*d15 - d12*d23 - 2*d12*d34 - 2*d15*d34 + d23*d34 + 2*d34^2 - 
        d15*d45 + d34*d45 + d15*mt2 - d23*mt2 - 2*d34*mt2 + 
        Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
          2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
            d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
          ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
            d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
            d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))]))], 
  dlog[W[53]] -> -dlog[-((-(d12*d15) - d12*d23 + d23*d34 + d15*d45 - 
        d34*d45 - d15*mt2 - d23*mt2 + Sqrt[d12^2*(d15 - d23)^2 + 
          (d23*d34 + (d15 - d34)*d45)^2 - 2*(d15^2*d45 - 
            d15*(d34*d45 + d23*(d34 + d45)) + d34*(d23^2 - d23*d45 + 
              d45*(d34 + d45)))*mt2 + ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 
          2*d12*(d15*d34*d45 + d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + 
            d34*d45*mt2 + d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])/
       (d12*d15 + d12*d23 - d23*d34 - d15*d45 + d34*d45 + d15*mt2 + d23*mt2 + 
        Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
          2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
            d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
          ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
            d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
            d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))]))], 
  dlog[W[54]] -> -dlog[-((-(d12*d15) + d12*d23 + d23*d34 + d15*d45 - 
        d34*d45 - d15*mt2 + d23*mt2 + Sqrt[d12^2*(d15 - d23)^2 + 
          (d23*d34 + (d15 - d34)*d45)^2 - 2*(d15^2*d45 - 
            d15*(d34*d45 + d23*(d34 + d45)) + d34*(d23^2 - d23*d45 + 
              d45*(d34 + d45)))*mt2 + ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 
          2*d12*(d15*d34*d45 + d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + 
            d34*d45*mt2 + d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])/
       (d12*d15 - d12*d23 - d23*d34 - d15*d45 + d34*d45 + d15*mt2 - d23*mt2 + 
        Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
          2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
            d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
          ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
            d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
            d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))]))], 
  dlog[W[55]] -> 
   -dlog[-((-(d12*d15) + d12*d23 - d23*d34 + d15*d45 - 2*d23*d45 - d34*d45 - 
         d15*mt2 + d23*mt2 + Sqrt[d12^2*(d15 - d23)^2 + 
           (d23*d34 + (d15 - d34)*d45)^2 - 2*(d15^2*d45 - 
             d15*(d34*d45 + d23*(d34 + d45)) + d34*(d23^2 - d23*d45 + d45*
                (d34 + d45)))*mt2 + ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 
           2*d12*(d15*d34*d45 + d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + 
             d34*d45*mt2 + d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])/
        (d12*d15 - d12*d23 + d23*d34 - d15*d45 + 2*d23*d45 + d34*d45 + 
         d15*mt2 - d23*mt2 + Sqrt[d12^2*(d15 - d23)^2 + 
           (d23*d34 + (d15 - d34)*d45)^2 - 2*(d15^2*d45 - 
             d15*(d34*d45 + d23*(d34 + d45)) + d34*(d23^2 - d23*d45 + d45*
                (d34 + d45)))*mt2 + ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 
           2*d12*(d15*d34*d45 + d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + 
             d34*d45*mt2 + d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))]))] - 
    dlog[-((-(d12*d15) + d12*d23 + 2*d15*d34 - d23*d34 + d15*d45 + d34*d45 - 
        d15*mt2 + d23*mt2 + Sqrt[d12^2*(d15 - d23)^2 + 
          (d23*d34 + (d15 - d34)*d45)^2 - 2*(d15^2*d45 - 
            d15*(d34*d45 + d23*(d34 + d45)) + d34*(d23^2 - d23*d45 + 
              d45*(d34 + d45)))*mt2 + ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 
          2*d12*(d15*d34*d45 + d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + 
            d34*d45*mt2 + d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])/
       (d12*d15 - d12*d23 - 2*d15*d34 + d23*d34 - d15*d45 - d34*d45 + 
        d15*mt2 - d23*mt2 + Sqrt[d12^2*(d15 - d23)^2 + 
          (d23*d34 + (d15 - d34)*d45)^2 - 2*(d15^2*d45 - 
            d15*(d34*d45 + d23*(d34 + d45)) + d34*(d23^2 - d23*d45 + 
              d45*(d34 + d45)))*mt2 + ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 
          2*d12*(d15*d34*d45 + d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + 
            d34*d45*mt2 + d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))]))], 
  dlog[W[56]] -> -dlog[-((-(d12*d15^2) + 2*d12*d15*d23 - d12*d23^2 - 
        d15*d23*d34 + d23^2*d34 - d12*d15*d45 - d15^2*d45 + d12*d23*d45 + 
        d15*d23*d45 + d15*d34*d45 - 2*d23*d34*d45 - d15*d45^2 + d34*d45^2 - 
        d15^2*mt2 + 2*d15*d23*mt2 - d23^2*mt2 - d15*d45*mt2 + d23*d45*mt2 - 
        d34*d45*mt2 - d45^2*mt2 + d15*Sqrt[d12^2*(d15 - d23)^2 + 
           (d23*d34 + (d15 - d34)*d45)^2 - 2*(d15^2*d45 - 
             d15*(d34*d45 + d23*(d34 + d45)) + d34*(d23^2 - d23*d45 + d45*
                (d34 + d45)))*mt2 + ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 
           2*d12*(d15*d34*d45 + d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + 
             d34*d45*mt2 + d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))] - 
        d23*Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
           2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
             d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
           ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
             d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
             d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))] + 
        d45*Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
           2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
             d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
           ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
             d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
             d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])/
       (d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + d15*d23*d34 - d23^2*d34 + 
        d12*d15*d45 + d15^2*d45 - d12*d23*d45 - d15*d23*d45 - d15*d34*d45 + 
        2*d23*d34*d45 + d15*d45^2 - d34*d45^2 + d15^2*mt2 - 2*d15*d23*mt2 + 
        d23^2*mt2 + d15*d45*mt2 - d23*d45*mt2 + d34*d45*mt2 + d45^2*mt2 + 
        d15*Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
           2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
             d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
           ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
             d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
             d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))] - 
        d23*Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
           2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
             d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
           ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
             d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
             d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))] + 
        d45*Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
           2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
             d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
           ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
             d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
             d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))]))], 
  dlog[W[57]] -> 
   -dlog[-((-(d12*d15) + d12*d23 - d23*d34 + d15*d45 - d34*d45 - d15*mt2 + 
         d23*mt2 + Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
           2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
             d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
           ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
             d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
             d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])/
        (d12*d15 - d12*d23 + d23*d34 - d15*d45 + d34*d45 + d15*mt2 - 
         d23*mt2 + Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
           2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
             d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
           ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
             d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
             d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))]))] + 
    dlog[-((-(d12*d15) + d12*d23 - d23*d34 + d15*d45 - 2*d23*d45 - d34*d45 - 
        d15*mt2 + d23*mt2 + Sqrt[d12^2*(d15 - d23)^2 + 
          (d23*d34 + (d15 - d34)*d45)^2 - 2*(d15^2*d45 - 
            d15*(d34*d45 + d23*(d34 + d45)) + d34*(d23^2 - d23*d45 + 
              d45*(d34 + d45)))*mt2 + ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 
          2*d12*(d15*d34*d45 + d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + 
            d34*d45*mt2 + d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])/
       (d12*d15 - d12*d23 + d23*d34 - d15*d45 + 2*d23*d45 + d34*d45 + 
        d15*mt2 - d23*mt2 + Sqrt[d12^2*(d15 - d23)^2 + 
          (d23*d34 + (d15 - d34)*d45)^2 - 2*(d15^2*d45 - 
            d15*(d34*d45 + d23*(d34 + d45)) + d34*(d23^2 - d23*d45 + 
              d45*(d34 + d45)))*mt2 + ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 
          2*d12*(d15*d34*d45 + d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + 
            d34*d45*mt2 + d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))]))] - 
    dlog[(2*d12^2*d23 + d12*d15*d23 + d12*d23^2 - 2*d12*d23*d34 - d23^2*d34 - 
       2*d12*d23*d45 - d15*d23*d45 + d23*d34*d45 + d12^2*mt2 + 
       4*d12*d23*mt2 + d15*d23*mt2 + d23^2*mt2 - d12*d34*mt2 - 
       2*d23*d34*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d34*d45*mt2 + 
       d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - d34*mt2^2 - 2*d45*mt2^2 + 
       mt2^3 - d23*Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
          2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
            d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
          ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
            d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
            d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])/
      (2*d12^2*d23 + d12*d15*d23 + d12*d23^2 - 2*d12*d23*d34 - d23^2*d34 - 
       2*d12*d23*d45 - d15*d23*d45 + d23*d34*d45 + d12^2*mt2 + 
       4*d12*d23*mt2 + d15*d23*mt2 + d23^2*mt2 - d12*d34*mt2 - 
       2*d23*d34*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + d34*d45*mt2 + 
       d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - d34*mt2^2 - 2*d45*mt2^2 + 
       mt2^3 + d23*Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
          2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
            d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
          ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
            d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
            d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])], 
  dlog[W[58]] -> 
   -dlog[-((-(d12*d15) + d12*d23 - d23*d34 + d15*d45 - d34*d45 - d15*mt2 + 
         d23*mt2 + Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
           2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
             d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
           ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
             d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
             d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])/
        (d12*d15 - d12*d23 + d23*d34 - d15*d45 + d34*d45 + d15*mt2 - 
         d23*mt2 + Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
           2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
             d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
           ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
             d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
             d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))]))] + 
    dlog[-((-(d12*d15) + d12*d23 + d23*d34 + d15*d45 - d34*d45 - d15*mt2 + 
        d23*mt2 + Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
          2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
            d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
          ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
            d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
            d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])/
       (d12*d15 - d12*d23 - d23*d34 - d15*d45 + d34*d45 + d15*mt2 - d23*mt2 + 
        Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
          2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
            d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
          ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
            d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
            d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))]))], 
  dlog[W[59]] -> 
   -dlog[-((-(d12*d15) + d12*d23 + 2*d15*d34 - d23*d34 + d15*d45 + d34*d45 - 
         d15*mt2 + d23*mt2 + Sqrt[d12^2*(d15 - d23)^2 + 
           (d23*d34 + (d15 - d34)*d45)^2 - 2*(d15^2*d45 - 
             d15*(d34*d45 + d23*(d34 + d45)) + d34*(d23^2 - d23*d45 + d45*
                (d34 + d45)))*mt2 + ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 
           2*d12*(d15*d34*d45 + d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + 
             d34*d45*mt2 + d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])/
        (d12*d15 - d12*d23 - 2*d15*d34 + d23*d34 - d15*d45 - d34*d45 + 
         d15*mt2 - d23*mt2 + Sqrt[d12^2*(d15 - d23)^2 + 
           (d23*d34 + (d15 - d34)*d45)^2 - 2*(d15^2*d45 - 
             d15*(d34*d45 + d23*(d34 + d45)) + d34*(d23^2 - d23*d45 + d45*
                (d34 + d45)))*mt2 + ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 
           2*d12*(d15*d34*d45 + d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + 
             d34*d45*mt2 + d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))]))] - 
    dlog[-((-(d12*d15) - d12*d23 + d23*d34 + d15*d45 - d34*d45 - d15*mt2 - 
        d23*mt2 + Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
          2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
            d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
          ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
            d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
            d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])/
       (d12*d15 + d12*d23 - d23*d34 - d15*d45 + d34*d45 + d15*mt2 + d23*mt2 + 
        Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
          2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
            d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
          ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
            d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
            d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))]))], 
  dlog[W[60]] -> -dlog[-((-(d12*d15^2) + d12*d15*d23 - d15*d23*d34 - 
        2*d12*d15*d45 - d15^2*d45 + d15*d34*d45 - d15^2*mt2 + d15*d23*mt2 - 
        d12*d45*mt2 - 2*d15*d45*mt2 + d34*d45*mt2 - d45*mt2^2 + 
        d15*Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
           2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
             d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
           ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
             d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
             d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])/
       (d12*d15^2 - d12*d15*d23 + d15*d23*d34 + 2*d12*d15*d45 + d15^2*d45 - 
        d15*d34*d45 + d15^2*mt2 - d15*d23*mt2 + d12*d45*mt2 + 2*d15*d45*mt2 - 
        d34*d45*mt2 + d45*mt2^2 + d15*Sqrt[d12^2*(d15 - d23)^2 + 
           (d23*d34 + (d15 - d34)*d45)^2 - 2*(d15^2*d45 - 
             d15*(d34*d45 + d23*(d34 + d45)) + d34*(d23^2 - d23*d45 + d45*
                (d34 + d45)))*mt2 + ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 
           2*d12*(d15*d34*d45 + d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + 
             d34*d45*mt2 + d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))]))], 
  dlog[W[61]] -> dlog[-((-(d12*d23) + d12*d45 - d12*mt2 - d23*mt2 - mt2^2 + 
       Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 
          2*d45*mt2])/(d12*d23 - d12*d45 + d12*mt2 + d23*mt2 + mt2^2 + 
       Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*Sqrt[d23^2 - 2*d23*d45 + d45^2 - 
          2*d45*mt2]))], dlog[W[62]] -> 
   dlog[-((-(d12*d15) + d12*d34 - d12*mt2 - d15*mt2 - mt2^2 + 
       Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*Sqrt[d15^2 - 2*d15*d34 + d34^2 - 
          2*d34*mt2])/(d12*d15 - d12*d34 + d12*mt2 + d15*mt2 + mt2^2 + 
       Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*Sqrt[d15^2 - 2*d15*d34 + d34^2 - 
          2*d34*mt2]))], dlog[W[63]] -> 
   -dlog[-((-d12^2 - d12*d23 - d12*mt2 - d23*mt2 + d45*mt2 + 
        Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 
           2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + mt2^2])/
       (d12^2 + d12*d23 + d12*mt2 + d23*mt2 - d45*mt2 + 
        Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*Sqrt[d12^2 + 2*d12*d23 + d23^2 + 
           2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + mt2^2]))], 
  dlog[W[64]] -> -dlog[-((-(d12*d23) - d23^2 - d12*d45 + d23*d45 - d23*mt2 + 
        d45*mt2 + Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]*
         Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
           mt2^2])/(d12*d23 + d23^2 + d12*d45 - d23*d45 + d23*mt2 - d45*mt2 + 
        Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]*
         Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
           mt2^2]))], dlog[W[65]] -> 
   dlog[-((-(d12*d15) + d12*d23 - d15*mt2 + d23*mt2 + d34*mt2 - d45*mt2 + 
       Sqrt[d12 - mt2]*Sqrt[d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + 
          d15^2*mt2 - 2*d15*d23*mt2 + d23^2*mt2 + 2*d34*d45*mt2])/
      (d12*d15 - d12*d23 + d15*mt2 - d23*mt2 - d34*mt2 + d45*mt2 + 
       Sqrt[d12 - mt2]*Sqrt[d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + 
          d15^2*mt2 - 2*d15*d23*mt2 + d23^2*mt2 + 2*d34*d45*mt2]))], 
  dlog[W[66]] -> -dlog[-((-(d12*d15*d23) + d12*d23^2 - d23^2*d34 - 
        d12*d15*d45 - d12*d23*d45 - d15*d23*d45 + 2*d23*d34*d45 + d15*d45^2 - 
        d34*d45^2 - d15*d23*mt2 + d23^2*mt2 - d12*d45*mt2 - d15*d45*mt2 - 
        d23*d45*mt2 + 2*d34*d45*mt2 + d45^2*mt2 - d45*mt2^2 + 
        Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]*
         Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
           2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
             d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
           ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
             d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
             d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])/
       (d12*d15*d23 - d12*d23^2 + d23^2*d34 + d12*d15*d45 + d12*d23*d45 + 
        d15*d23*d45 - 2*d23*d34*d45 - d15*d45^2 + d34*d45^2 + d15*d23*mt2 - 
        d23^2*mt2 + d12*d45*mt2 + d15*d45*mt2 + d23*d45*mt2 - 2*d34*d45*mt2 - 
        d45^2*mt2 + d45*mt2^2 + Sqrt[d23^2 - 2*d23*d45 + d45^2 - 2*d45*mt2]*
         Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
           2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
             d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
           ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
             d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
             d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))]))], 
  dlog[W[67]] -> dlog[-((-(d12*d15^2) + d12*d15*d23 + d12*d15*d34 + 
       d12*d23*d34 + d15*d23*d34 - d23*d34^2 + d15^2*d45 - 2*d15*d34*d45 + 
       d34^2*d45 - d15^2*mt2 + d15*d23*mt2 + d12*d34*mt2 + d15*d34*mt2 + 
       d23*d34*mt2 - d34^2*mt2 - 2*d34*d45*mt2 + d34*mt2^2 + 
       Sqrt[d15^2 - 2*d15*d34 + d34^2 - 2*d34*mt2]*
        Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
          2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
            d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
          ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
            d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
            d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])/
      (d12*d15^2 - d12*d15*d23 - d12*d15*d34 - d12*d23*d34 - d15*d23*d34 + 
       d23*d34^2 - d15^2*d45 + 2*d15*d34*d45 - d34^2*d45 + d15^2*mt2 - 
       d15*d23*mt2 - d12*d34*mt2 - d15*d34*mt2 - d23*d34*mt2 + d34^2*mt2 + 
       2*d34*d45*mt2 - d34*mt2^2 + Sqrt[d15^2 - 2*d15*d34 + d34^2 - 
          2*d34*mt2]*Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^
           2 - 2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
            d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
          ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
            d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
            d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))]))], 
  dlog[W[68]] -> 
   -dlog[-((-(d12^2*d15) - 2*d12*d15^2 + d12^2*d23 + 2*d12*d15*d23 + 
         2*d12*d15*d34 - d12*d23*d34 - d12*d15*d45 + d12*d34*d45 - 
         2*d12*d15*mt2 - 2*d15^2*mt2 + 2*d12*d23*mt2 + 2*d15*d23*mt2 + 
         d12*d34*mt2 + 2*d15*d34*mt2 - d23*d34*mt2 - d34^2*mt2 - 
         d12*d45*mt2 - d15*d45*mt2 - d15*mt2^2 + d23*mt2^2 + d34*mt2^2 - 
         d45*mt2^2 + Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*
          Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
            2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + d34*(d23^2 - 
                d23*d45 + d45*(d34 + d45)))*mt2 + ((d15 - d23)^2 + 2*d34*d45)*
             mt2^2 + 2*d12*(d15*d34*d45 + d23*d34*d45 + d15*d23*(d34 + d45 - 
                2*mt2) + d34*d45*mt2 + d23^2*(-d34 + mt2) + d15^2*(-d45 + 
                mt2))])/(d12^2*d15 + 2*d12*d15^2 - d12^2*d23 - 
         2*d12*d15*d23 - 2*d12*d15*d34 + d12*d23*d34 + d12*d15*d45 - 
         d12*d34*d45 + 2*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d23*mt2 - 
         2*d15*d23*mt2 - d12*d34*mt2 - 2*d15*d34*mt2 + d23*d34*mt2 + 
         d34^2*mt2 + d12*d45*mt2 + d15*d45*mt2 + d15*mt2^2 - d23*mt2^2 - 
         d34*mt2^2 + d45*mt2^2 + Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*
          Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
            2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + d34*(d23^2 - 
                d23*d45 + d45*(d34 + d45)))*mt2 + ((d15 - d23)^2 + 2*d34*d45)*
             mt2^2 + 2*d12*(d15*d34*d45 + d23*d34*d45 + d15*d23*(d34 + d45 - 
                2*mt2) + d34*d45*mt2 + d23^2*(-d34 + mt2) + d15^2*(-d45 + 
                mt2))]))] + 
    dlog[-((-(d12^2*d15) + d12^2*d23 - 2*d12*d15*d23 + 2*d12*d23^2 + 
        d12*d23*d34 + d12*d15*d45 - 2*d12*d23*d45 - d12*d34*d45 - 
        2*d12*d15*mt2 + 2*d12*d23*mt2 - 2*d15*d23*mt2 + 2*d23^2*mt2 + 
        d12*d34*mt2 + d23*d34*mt2 - d12*d45*mt2 + d15*d45*mt2 - 
        2*d23*d45*mt2 + d45^2*mt2 - d15*mt2^2 + d23*mt2^2 + d34*mt2^2 - 
        d45*mt2^2 + Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*
         Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
           2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
             d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
           ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
             d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
             d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])/
       (d12^2*d15 - d12^2*d23 + 2*d12*d15*d23 - 2*d12*d23^2 - d12*d23*d34 - 
        d12*d15*d45 + 2*d12*d23*d45 + d12*d34*d45 + 2*d12*d15*mt2 - 
        2*d12*d23*mt2 + 2*d15*d23*mt2 - 2*d23^2*mt2 - d12*d34*mt2 - 
        d23*d34*mt2 + d12*d45*mt2 - d15*d45*mt2 + 2*d23*d45*mt2 - d45^2*mt2 + 
        d15*mt2^2 - d23*mt2^2 - d34*mt2^2 + d45*mt2^2 + 
        Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*Sqrt[d12^2*(d15 - d23)^2 + 
           (d23*d34 + (d15 - d34)*d45)^2 - 2*(d15^2*d45 - 
             d15*(d34*d45 + d23*(d34 + d45)) + d34*(d23^2 - d23*d45 + d45*
                (d34 + d45)))*mt2 + ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 
           2*d12*(d15*d34*d45 + d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + 
             d34*d45*mt2 + d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))]))], 
  dlog[W[69]] -> -dlog[-((-(d12^2*d15) + d12^2*d23 - 2*d12*d15*d23 + 
        2*d12*d23^2 + d12*d23*d34 + d12*d15*d45 - 2*d12*d23*d45 - 
        d12*d34*d45 - 2*d12*d15*mt2 + 2*d12*d23*mt2 - 2*d15*d23*mt2 + 
        2*d23^2*mt2 + d12*d34*mt2 + d23*d34*mt2 - d12*d45*mt2 + d15*d45*mt2 - 
        2*d23*d45*mt2 + d45^2*mt2 - d15*mt2^2 + d23*mt2^2 + d34*mt2^2 - 
        d45*mt2^2 + Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*
         Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
           2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
             d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
           ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
             d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
             d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])/
       (d12^2*d15 - d12^2*d23 + 2*d12*d15*d23 - 2*d12*d23^2 - d12*d23*d34 - 
        d12*d15*d45 + 2*d12*d23*d45 + d12*d34*d45 + 2*d12*d15*mt2 - 
        2*d12*d23*mt2 + 2*d15*d23*mt2 - 2*d23^2*mt2 - d12*d34*mt2 - 
        d23*d34*mt2 + d12*d45*mt2 - d15*d45*mt2 + 2*d23*d45*mt2 - d45^2*mt2 + 
        d15*mt2^2 - d23*mt2^2 - d34*mt2^2 + d45*mt2^2 + 
        Sqrt[d12 - mt2]*Sqrt[d12 + mt2]*Sqrt[d12^2*(d15 - d23)^2 + 
           (d23*d34 + (d15 - d34)*d45)^2 - 2*(d15^2*d45 - 
             d15*(d34*d45 + d23*(d34 + d45)) + d34*(d23^2 - d23*d45 + d45*
                (d34 + d45)))*mt2 + ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 
           2*d12*(d15*d34*d45 + d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + 
             d34*d45*mt2 + d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))]))], 
  dlog[W[70]] -> -dlog[-((-(d12^2*d15) + d12^2*d23 - d12*d15*d23 + 
        d12*d23^2 - d12*d23*d34 - d23^2*d34 + d12*d15*d45 - 2*d12*d23*d45 - 
        d15*d23*d45 - d12*d34*d45 + d23*d34*d45 - 2*d12*d15*mt2 + 
        2*d12*d23*mt2 - d15*d23*mt2 + d23^2*mt2 - d23*d34*mt2 - d12*d45*mt2 + 
        d15*d45*mt2 - 2*d23*d45*mt2 + d34*d45*mt2 + d45^2*mt2 - d15*mt2^2 + 
        d23*mt2^2 - d45*mt2^2 + Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 
           2*d23*mt2 - 2*d45*mt2 + mt2^2]*Sqrt[d12^2*(d15 - d23)^2 + 
           (d23*d34 + (d15 - d34)*d45)^2 - 2*(d15^2*d45 - 
             d15*(d34*d45 + d23*(d34 + d45)) + d34*(d23^2 - d23*d45 + d45*
                (d34 + d45)))*mt2 + ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 
           2*d12*(d15*d34*d45 + d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + 
             d34*d45*mt2 + d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))])/
       (d12^2*d15 - d12^2*d23 + d12*d15*d23 - d12*d23^2 + d12*d23*d34 + 
        d23^2*d34 - d12*d15*d45 + 2*d12*d23*d45 + d15*d23*d45 + d12*d34*d45 - 
        d23*d34*d45 + 2*d12*d15*mt2 - 2*d12*d23*mt2 + d15*d23*mt2 - 
        d23^2*mt2 + d23*d34*mt2 + d12*d45*mt2 - d15*d45*mt2 + 2*d23*d45*mt2 - 
        d34*d45*mt2 - d45^2*mt2 + d15*mt2^2 - d23*mt2^2 + d45*mt2^2 + 
        Sqrt[d12^2 + 2*d12*d23 + d23^2 + 2*d12*mt2 + 2*d23*mt2 - 2*d45*mt2 + 
           mt2^2]*Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2 - 
           2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + 
             d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2 + 
           ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + 
             d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2) + d34*d45*mt2 + 
             d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))]))], 
  dlog[W[71]] -> -dlog[-((d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
        d12*d15*d23*d34 - d12*d23^2*d34 - d12*d15^2*d45 + d12*d15*d23*d45 + 
        d12*d15*d34*d45 + d12*d23*d34*d45 + 2*d12*d15^2*mt2 - 
        4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + d15*d23*d34*mt2 - 
        d23^2*d34*mt2 - d15^2*d45*mt2 + d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 
        d15*d34*d45*mt2 + d23*d34*d45*mt2 - d34^2*d45*mt2 - d34*d45^2*mt2 + 
        d15^2*mt2^2 - 2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2 + 
        Sqrt[d12 + mt2]*Sqrt[d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + 
           d15^2*mt2 - 2*d15*d23*mt2 + d23^2*mt2 + 2*d34*d45*mt2]*
         Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
           2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
           2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
           2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
           d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
           4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
           2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
           2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
           2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
           2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2])/
       (-(d12^2*d15^2) + 2*d12^2*d15*d23 - d12^2*d23^2 - d12*d15*d23*d34 + 
        d12*d23^2*d34 + d12*d15^2*d45 - d12*d15*d23*d45 - d12*d15*d34*d45 - 
        d12*d23*d34*d45 - 2*d12*d15^2*mt2 + 4*d12*d15*d23*mt2 - 
        2*d12*d23^2*mt2 - d15*d23*d34*mt2 + d23^2*d34*mt2 + d15^2*d45*mt2 - 
        d15*d23*d45*mt2 - 2*d12*d34*d45*mt2 - d15*d34*d45*mt2 - 
        d23*d34*d45*mt2 + d34^2*d45*mt2 + d34*d45^2*mt2 - d15^2*mt2^2 + 
        2*d15*d23*mt2^2 - d23^2*mt2^2 - 2*d34*d45*mt2^2 + 
        Sqrt[d12 + mt2]*Sqrt[d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + 
           d15^2*mt2 - 2*d15*d23*mt2 + d23^2*mt2 + 2*d34*d45*mt2]*
         Sqrt[d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
           2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 
           2*d12*d15^2*d45 + 2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 
           2*d12*d23*d34*d45 + 2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + 
           d15^2*d45^2 - 2*d15*d34*d45^2 + d34^2*d45^2 + 2*d12*d15^2*mt2 - 
           4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 2*d15*d23*d34*mt2 - 
           2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 2*d15*d23*d45*mt2 + 
           2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 2*d23*d34*d45*mt2 - 
           2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
           2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2]))]}}


==> anc/basisDef.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{mi[1] -> 8*d23*d45*eps^4*(d12 + mt2)*j[PBttjA, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
    0, 0], mi[2] -> (-2*d34*d45*eps^4*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + 
      d34*mt2)*j[PBttjA, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/tr5 + 
   (4*d34*d45*eps^4*(d12*d15 - d12*d23 + d23*d34 - d15*d45 + 2*d23*d45 + 
      d34*d45 + d15*mt2 - d23*mt2)*j[PBttjA, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 
      0])/tr5 + (4*d45*eps^4*(-(d12*d15^2) + 2*d12*d15*d23 - d12*d23^2 - 
      d15*d23*d34 + d23^2*d34 + d15^2*d45 - d15*d23*d45 - d15*d34*d45 - 
      d23*d34*d45 - d15^2*mt2 + 2*d15*d23*mt2 - d23^2*mt2 - d34*d45*mt2)*
     j[PBttjA, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/tr5 - 
   (4*d45*eps^4*(-(d12*d15^2) + d12*d15*d23 + d12*d15*d34 + d12*d23*d34 + 
      d15*d23*d34 - d23*d34^2 + d15^2*d45 - 2*d15*d34*d45 + d34^2*d45 - 
      d15^2*mt2 + d15*d23*mt2 + d12*d34*mt2 + d15*d34*mt2 + d23*d34*mt2 - 
      d34^2*mt2 - 2*d34*d45*mt2 + d34*mt2^2)*j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 
      1, 0, 0, 0])/tr5 + (4*d45*eps^4*(-(d12*d15*d23) + d12*d23^2 + 
      2*d12*d23*d34 + d23^2*d34 + d15*d23*d45 - d23*d34*d45 - d15*d23*mt2 + 
      d23^2*mt2 + d12*d34*mt2 + 2*d23*d34*mt2 - d34*d45*mt2 + d34*mt2^2)*
     j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0])/tr5 + 
   (8*d34*d45*eps^4*(-(d12*d15*d23) + d12*d23^2 - d23^2*d34 - d15*d23*d45 + 
      d23*d34*d45 - d15*d23*mt2 + d23^2*mt2 + d34*d45*mt2)*
     j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/tr5 - 
   (4*d34*d45^2*eps^4*(-d12 + d34 + d45 - mt2)*j[PBttjA, 1, -1, 1, 1, 1, 1, 
      1, 1, 0, 0, 0])/tr5 + (4*d45^2*eps^4*(-(d12*d15) + d12*d23 + 
      2*d15*d34 - d23*d34 + d15*d45 + d34*d45 - d15*mt2 + d23*mt2)*
     j[PBttjA, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0])/tr5 - 
   (4*d45*eps^4*(-(d12^2*d15) + d12^2*d23 + d12*d15*d34 - 2*d12*d23*d34 + 
      d23*d34^2 + d12*d15*d45 + d12*d34*d45 + d15*d34*d45 - d34^2*d45 - 
      2*d12*d15*mt2 + 2*d12*d23*mt2 + d15*d34*mt2 - 2*d23*d34*mt2 + 
      d15*d45*mt2 + d34*d45*mt2 - d15*mt2^2 + d23*mt2^2)*
     j[PBttjA, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0])/tr5 - 
   (4*d45*eps^4*(d12^2*d15 - d12^2*d23 + d12*d23*d34 - 2*d12*d15*d45 + 
      d12*d23*d45 + d12*d34*d45 + d23*d34*d45 + d15*d45^2 - d34*d45^2 + 
      2*d12*d15*mt2 - 2*d12*d23*mt2 + d23*d34*mt2 - 2*d15*d45*mt2 + 
      d23*d45*mt2 + d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*
     j[PBttjA, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0])/tr5 - 
   (8*d34*d45^2*eps^4*(d12*d15 + d12*d23 - d23*d34 - d15*d45 + d34*d45 + 
      d15*mt2 + d23*mt2)*j[PBttjA, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0])/tr5 - 
   (2*d45^2*eps^4*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     j[PBttjA, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0])/tr5 + 
   (4*d45*eps^4*(d12*d15^2 - d12*d15*d23 + d15*d23*d34 + 2*d12*d15*d45 + 
      d15^2*d45 - d15*d34*d45 + d15^2*mt2 - d15*d23*mt2 + d12*d45*mt2 + 
      2*d15*d45*mt2 - d34*d45*mt2 + d45*mt2^2)*j[PBttjA, 1, 1, 0, 0, 1, 1, 1, 
      1, 0, 0, 0])/tr5 + (4*d45*eps^4*(-(d12*d15*d23) + d12*d23^2 - 
      d23^2*d34 - d12*d15*d45 - d12*d23*d45 - d15*d23*d45 + 2*d23*d34*d45 + 
      d15*d45^2 - d34*d45^2 - d15*d23*mt2 + d23^2*mt2 - d12*d45*mt2 - 
      d15*d45*mt2 - d23*d45*mt2 + 2*d34*d45*mt2 + d45^2*mt2 - d45*mt2^2)*
     j[PBttjA, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0])/tr5 - 
   (8*d45^2*eps^4*(-(d12*d15^2) + d12*d15*d23 + d15*d23*d34 + d15^2*d45 - 
      d15*d34*d45 - d15^2*mt2 + d15*d23*mt2 - d34*d45*mt2)*
     j[PBttjA, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/tr5 - 
   (2*d45*eps^4*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 
      4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + 
      d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*
     j[PBttjA, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0])/tr5 - 
   (4*d45*eps^4*(-(d12^2*d15) - d12^2*d23 - 2*d12*d15*d23 + d12*d23*d34 + 
      d12*d15*d45 - d12*d34*d45 - d12^2*mt2 - 2*d12*d15*mt2 - 2*d12*d23*mt2 - 
      2*d15*d23*mt2 + d12*d34*mt2 + d23*d34*mt2 + d12*d45*mt2 + d15*d45*mt2 - 
      2*d12*mt2^2 - d15*mt2^2 - d23*mt2^2 + d34*mt2^2 + d45*mt2^2 - mt2^3)*
     j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0])/tr5 + 
   (8*d45*eps^4*(-(d12^2*d15^2) + d12^2*d15*d23 - d12*d15*d23*d34 + 
      d12*d15^2*d45 - d12*d15*d34*d45 - 2*d12*d15^2*mt2 + 2*d12*d15*d23*mt2 - 
      d15*d23*d34*mt2 + d15^2*d45*mt2 - d12*d34*d45*mt2 - d15*d34*d45*mt2 + 
      d34^2*d45*mt2 - d15^2*mt2^2 + d15*d23*mt2^2 - d34*d45*mt2^2)*
     j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/tr5 - 
   (2*d45*eps^4*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
      4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
      d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
     j[PBttjA, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0])/tr5 + 
   (8*d45*eps^4*(d12^2*d15*d23 - d12^2*d23^2 + d12*d23^2*d34 - 
      d12*d15*d23*d45 - d12*d23*d34*d45 + 2*d12*d15*d23*mt2 - 
      2*d12*d23^2*mt2 + d23^2*d34*mt2 - d15*d23*d45*mt2 - d12*d34*d45*mt2 - 
      d23*d34*d45*mt2 + d34*d45^2*mt2 + d15*d23*mt2^2 - d23^2*mt2^2 - 
      d34*d45*mt2^2)*j[PBttjA, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0])/tr5 - 
   (8*d34*d45^2*eps^4*(-2*d12*d15*d23 - 2*d15*d23*mt2 + d34*d45*mt2)*
     j[PBttjA, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/tr5, 
 mi[3] -> (2*d34*d45*eps^4*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
     j[PBttjA, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0])/tr5 - 
   (2*d45*eps^4*(-(d12*d15*d23) + d12*d23^2 + 2*d12*d23*d34 + d23^2*d34 + 
      d15*d23*d45 - d23*d34*d45 - d15*d23*mt2 + d23^2*mt2 + d12*d34*mt2 + 
      2*d23*d34*mt2 - d34*d45*mt2 + d34*mt2^2)*j[PBttjA, 0, 1, 1, 1, 1, 0, 1, 
      1, 0, 0, 0])/tr5 + (2*d45*eps^4*(-(d12*d15^2) + d12*d15*d23 + 
      d12*d15*d34 + d12*d23*d34 + d15*d23*d34 - d23*d34^2 + d15^2*d45 - 
      2*d15*d34*d45 + d34^2*d45 - d15^2*mt2 + d15*d23*mt2 + d12*d34*mt2 + 
      d15*d34*mt2 + d23*d34*mt2 - d34^2*mt2 - 2*d34*d45*mt2 + d34*mt2^2)*
     j[PBttjA, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0])/tr5 - 
   (2*d34*d45*eps^4*(d12*d15 - d12*d23 + d23*d34 - d15*d45 + 2*d23*d45 + 
      d34*d45 + d15*mt2 - d23*mt2)*j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 
      0])/tr5 - (2*d45*eps^4*(-(d12*d15^2) + 2*d12*d15*d23 - d12*d23^2 - 
      d15*d23*d34 + d23^2*d34 + d15^2*d45 - d15*d23*d45 - d15*d34*d45 - 
      d23*d34*d45 - d15^2*mt2 + 2*d15*d23*mt2 - d23^2*mt2 - d34*d45*mt2)*
     j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1])/tr5 - 
   (4*d34*d45*eps^4*(-(d12*d15*d23) + d12*d23^2 - d23^2*d34 - d15*d23*d45 + 
      d23*d34*d45 - d15*d23*mt2 + d23^2*mt2 + d34*d45*mt2)*
     j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/tr5 - 
   (2*d34*d45*eps^4*(d12*d15 - d12*d23 + d23*d34 - d15*d45 + 2*d23*d45 + 
      d34*d45 + d15*mt2 - d23*mt2)*j[PBttjA, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 
      0])/tr5 + (2*d45*eps^4*(d12^2*d15 - d12^2*d23 + d12*d23*d34 - 
      2*d12*d15*d45 + d12*d23*d45 + d12*d34*d45 + d23*d34*d45 + d15*d45^2 - 
      d34*d45^2 + 2*d12*d15*mt2 - 2*d12*d23*mt2 + d23*d34*mt2 - 
      2*d15*d45*mt2 + d23*d45*mt2 + d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*
     j[PBttjA, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0])/tr5 + 
   (2*d45*eps^4*(-(d12^2*d15) + d12^2*d23 + d12*d15*d34 - 2*d12*d23*d34 + 
      d23*d34^2 + d12*d15*d45 + d12*d34*d45 + d15*d34*d45 - d34^2*d45 - 
      2*d12*d15*mt2 + 2*d12*d23*mt2 + d15*d34*mt2 - 2*d23*d34*mt2 + 
      d15*d45*mt2 + d34*d45*mt2 - d15*mt2^2 + d23*mt2^2)*
     j[PBttjA, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0])/tr5 + 
   (4*d34*d45^2*eps^4*(-d12 + d34 + d45 - mt2)*j[PBttjA, 1, 0, 1, 1, 1, 1, 1, 
      1, 0, -1, 0])/tr5 - (2*d45^2*eps^4*(-(d12*d15) + d12*d23 + 2*d15*d34 - 
      d23*d34 + d15*d45 + d34*d45 - d15*mt2 + d23*mt2)*
     j[PBttjA, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1])/tr5 + 
   (4*d34*d45^2*eps^4*(d12*d15 + d12*d23 - d23*d34 - d15*d45 + d34*d45 + 
      d15*mt2 + d23*mt2)*j[PBttjA, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0])/tr5 - 
   (2*d45*eps^4*(-(d12*d15^2) + 2*d12*d15*d23 - d12*d23^2 - d15*d23*d34 + 
      d23^2*d34 + d15^2*d45 - d15*d23*d45 - d15*d34*d45 - d23*d34*d45 - 
      d15^2*mt2 + 2*d15*d23*mt2 - d23^2*mt2 - d34*d45*mt2)*
     j[PBttjA, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0])/tr5 - 
   (2*d45*eps^4*(-(d12*d15*d23) + d12*d23^2 - d23^2*d34 - d12*d15*d45 - 
      d12*d23*d45 - d15*d23*d45 + 2*d23*d34*d45 + d15*d45^2 - d34*d45^2 - 
      d15*d23*mt2 + d23^2*mt2 - d12*d45*mt2 - d15*d45*mt2 - d23*d45*mt2 + 
      2*d34*d45*mt2 + d45^2*mt2 - d45*mt2^2)*j[PBttjA, 1, 1, 0, 1, 1, 0, 1, 
      1, 0, 0, 0])/tr5 - (2*d45*eps^4*(d12*d15^2 - d12*d15*d23 + 
      d15*d23*d34 + 2*d12*d15*d45 + d15^2*d45 - d15*d34*d45 + d15^2*mt2 - 
      d15*d23*mt2 + d12*d45*mt2 + 2*d15*d45*mt2 - d34*d45*mt2 + d45*mt2^2)*
     j[PBttjA, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0])/tr5 - 
   (2*d45^2*eps^4*(-(d12*d15) + d12*d23 + 2*d15*d34 - d23*d34 + d15*d45 + 
      d34*d45 - d15*mt2 + d23*mt2)*j[PBttjA, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 
      0])/tr5 + (2*d45^2*eps^4*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     j[PBttjA, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1])/tr5 + 
   (4*d45^2*eps^4*(-(d12*d15^2) + d12*d15*d23 + d15*d23*d34 + d15^2*d45 - 
      d15*d34*d45 - d15^2*mt2 + d15*d23*mt2 - d34*d45*mt2)*
     j[PBttjA, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/tr5 + 
   (2*d45*eps^4*(-(d12*d15^2) + d12*d15*d23 + d12*d15*d34 + d12*d23*d34 + 
      d15*d23*d34 - d23*d34^2 + d15^2*d45 - 2*d15*d34*d45 + d34^2*d45 - 
      d15^2*mt2 + d15*d23*mt2 + d12*d34*mt2 + d15*d34*mt2 + d23*d34*mt2 - 
      d34^2*mt2 - 2*d34*d45*mt2 + d34*mt2^2)*j[PBttjA, 1, 1, 1, 0, 0, 1, 1, 
      1, 0, 0, 0])/tr5 + (2*d45*eps^4*(-(d12^2*d15) - d12^2*d23 - 
      2*d12*d15*d23 + d12*d23*d34 + d12*d15*d45 - d12*d34*d45 - d12^2*mt2 - 
      2*d12*d15*mt2 - 2*d12*d23*mt2 - 2*d15*d23*mt2 + d12*d34*mt2 + 
      d23*d34*mt2 + d12*d45*mt2 + d15*d45*mt2 - 2*d12*mt2^2 - d15*mt2^2 - 
      d23*mt2^2 + d34*mt2^2 + d45*mt2^2 - mt2^3)*j[PBttjA, 1, 1, 1, 0, 1, 0, 
      1, 1, 0, 0, 0])/tr5 + (2*d45*eps^4*(2*d12^2*d15 + 2*d12*d15^2 - 
      2*d12*d15*d34 + d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 
      2*d12*d34*mt2 - 2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 
      2*d34*mt2^2 + mt2^3)*j[PBttjA, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0])/tr5 + 
   (2*d45*eps^4*(-(d12^2*d15) + d12^2*d23 + d12*d15*d34 - 2*d12*d23*d34 + 
      d23*d34^2 + d12*d15*d45 + d12*d34*d45 + d15*d34*d45 - d34^2*d45 - 
      2*d12*d15*mt2 + 2*d12*d23*mt2 + d15*d34*mt2 - 2*d23*d34*mt2 + 
      d15*d45*mt2 + d34*d45*mt2 - d15*mt2^2 + d23*mt2^2)*
     j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0])/tr5 - 
   (2*d45*eps^4*(d12*d15^2 - d12*d15*d23 + d15*d23*d34 + 2*d12*d15*d45 + 
      d15^2*d45 - d15*d34*d45 + d15^2*mt2 - d15*d23*mt2 + d12*d45*mt2 + 
      2*d15*d45*mt2 - d34*d45*mt2 + d45*mt2^2)*j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 
      1, 0, 0, -1])/tr5 - (4*d45*eps^4*(-(d12^2*d15^2) + d12^2*d15*d23 - 
      d12*d15*d23*d34 + d12*d15^2*d45 - d12*d15*d34*d45 - 2*d12*d15^2*mt2 + 
      2*d12*d15*d23*mt2 - d15*d23*d34*mt2 + d15^2*d45*mt2 - d12*d34*d45*mt2 - 
      d15*d34*d45*mt2 + d34^2*d45*mt2 - d15^2*mt2^2 + d15*d23*mt2^2 - 
      d34*d45*mt2^2)*j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/tr5 - 
   (2*d45*eps^4*(-(d12*d15*d23) + d12*d23^2 + 2*d12*d23*d34 + d23^2*d34 + 
      d15*d23*d45 - d23*d34*d45 - d15*d23*mt2 + d23^2*mt2 + d12*d34*mt2 + 
      2*d23*d34*mt2 - d34*d45*mt2 + d34*mt2^2)*j[PBttjA, 1, 1, 1, 1, 0, 1, 1, 
      1, -1, 0, 0])/tr5 - (4*d34*d45*eps^4*(-(d12*d15*d23) + d12*d23^2 - 
      d23^2*d34 - d15*d23*d45 + d23*d34*d45 - d15*d23*mt2 + d23^2*mt2 + 
      d34*d45*mt2)*j[PBttjA, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0])/tr5 + 
   (2*d45*eps^4*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
      4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
      d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
     j[PBttjA, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0])/tr5 - 
   (4*d45*eps^4*(d12^2*d15*d23 - d12^2*d23^2 + d12*d23^2*d34 - 
      d12*d15*d23*d45 - d12*d23*d34*d45 + 2*d12*d15*d23*mt2 - 
      2*d12*d23^2*mt2 + d23^2*d34*mt2 - d15*d23*d45*mt2 - d12*d34*d45*mt2 - 
      d23*d34*d45*mt2 + d34*d45^2*mt2 + d15*d23*mt2^2 - d23^2*mt2^2 - 
      d34*d45*mt2^2)*j[PBttjA, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0])/tr5 + 
   (2*d45*eps^4*(-(d12^2*d15) - d12^2*d23 - 2*d12*d15*d23 + d12*d23*d34 + 
      d12*d15*d45 - d12*d34*d45 - d12^2*mt2 - 2*d12*d15*mt2 - 2*d12*d23*mt2 - 
      2*d15*d23*mt2 + d12*d34*mt2 + d23*d34*mt2 + d12*d45*mt2 + d15*d45*mt2 - 
      2*d12*mt2^2 - d15*mt2^2 - d23*mt2^2 + d34*mt2^2 + d45*mt2^2 - mt2^3)*
     j[PBttjA, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0])/tr5 - 
   (4*d45*eps^4*(-(d12^2*d15^2) + d12^2*d15*d23 - d12*d15*d23*d34 + 
      d12*d15^2*d45 - d12*d15*d34*d45 - 2*d12*d15^2*mt2 + 2*d12*d15*d23*mt2 - 
      d15*d23*d34*mt2 + d15^2*d45*mt2 - d12*d34*d45*mt2 - d15*d34*d45*mt2 + 
      d34^2*d45*mt2 - d15^2*mt2^2 + d15*d23*mt2^2 - d34*d45*mt2^2)*
     j[PBttjA, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0])/tr5 - 
   (4*d45*eps^4*(d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
      2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
      2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
      d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)*
     j[PBttjA, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0])/tr5 + 
   (2*d45*eps^4*(d12^2*d15 - d12^2*d23 + d12*d23*d34 - 2*d12*d15*d45 + 
      d12*d23*d45 + d12*d34*d45 + d23*d34*d45 + d15*d45^2 - d34*d45^2 + 
      2*d12*d15*mt2 - 2*d12*d23*mt2 + d23*d34*mt2 - 2*d15*d45*mt2 + 
      d23*d45*mt2 + d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*
     j[PBttjA, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0])/tr5 - 
   (2*d45*eps^4*(-(d12*d15*d23) + d12*d23^2 - d23^2*d34 - d12*d15*d45 - 
      d12*d23*d45 - d15*d23*d45 + 2*d23*d34*d45 + d15*d45^2 - d34*d45^2 - 
      d15*d23*mt2 + d23^2*mt2 - d12*d45*mt2 - d15*d45*mt2 - d23*d45*mt2 + 
      2*d34*d45*mt2 + d45^2*mt2 - d45*mt2^2)*j[PBttjA, 1, 1, 1, 1, 1, 1, 1, 
      1, -1, 0, -1])/tr5 - (4*d45*eps^4*(d12^2*d15*d23 - d12^2*d23^2 + 
      d12*d23^2*d34 - d12*d15*d23*d45 - d12*d23*d34*d45 + 2*d12*d15*d23*mt2 - 
      2*d12*d23^2*mt2 + d23^2*d34*mt2 - d15*d23*d45*mt2 - d12*d34*d45*mt2 - 
      d23*d34*d45*mt2 + d34*d45^2*mt2 + d15*d23*mt2^2 - d23^2*mt2^2 - 
      d34*d45*mt2^2)*j[PBttjA, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0])/tr5 + 
   (4*d34*d45^2*eps^4*(d12*d15 + d12*d23 - d23*d34 - d15*d45 + d34*d45 + 
      d15*mt2 + d23*mt2)*j[PBttjA, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0])/tr5 + 
   (4*d45^2*eps^4*(-(d12*d15^2) + d12*d15*d23 + d15*d23*d34 + d15^2*d45 - 
      d15*d34*d45 - d15^2*mt2 + d15*d23*mt2 - d34*d45*mt2)*
     j[PBttjA, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1])/tr5 + 
   (8*d34*d45^2*eps^4*(-2*d12*d15*d23 - 2*d15*d23*mt2 + d34*d45*mt2)*
     j[PBttjA, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/tr5, 
 mi[4] -> 8*d15*d45*eps^4*(d12 + mt2)*j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
    0], mi[5] -> 4*beta*d45*eps^4*(d12 + mt2)*j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 
    1, -1, 0, 0], 
 mi[6] -> (d34*eps^4*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
     j[PBttjA, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0])/tr5 + 
   (eps^4*(d12*d15*d23 - d12*d23^2 - 2*d12*d23*d34 - d23^2*d34 - 
      d15*d23*d45 + d23*d34*d45 + d15*d23*mt2 - d23^2*mt2 - d12*d34*mt2 - 
      2*d23*d34*mt2 + d34*d45*mt2 - d34*mt2^2)*j[PBttjA, 0, 1, 1, 0, 1, 0, 1, 
      1, 0, 0, 0])/tr5 - (eps^4*(d12*d15^2 - d12*d15*d23 - d12*d15*d34 - 
      d12*d23*d34 - d15*d23*d34 + d23*d34^2 - d15^2*d45 + 2*d15*d34*d45 - 
      d34^2*d45 + d15^2*mt2 - d15*d23*mt2 - d12*d34*mt2 - d15*d34*mt2 - 
      d23*d34*mt2 + d34^2*mt2 + 2*d34*d45*mt2 - d34*mt2^2)*
     j[PBttjA, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0])/tr5 - 
   (d34*eps^4*(d12*d15 - d12*d23 + d23*d34 - d15*d45 + 2*d23*d45 + d34*d45 + 
      d15*mt2 - d23*mt2)*j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0])/tr5 + 
   (eps^4*(d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + d15*d23*d34 - d23^2*d34 - 
      d15^2*d45 + d15*d23*d45 + d15*d34*d45 + d23*d34*d45 + d15^2*mt2 - 
      2*d15*d23*mt2 + d23^2*mt2 + d34*d45*mt2)*j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 
      1, 0, 0, -1])/tr5 + (2*d34*eps^4*(d12*d15*d23 - d12*d23^2 + d23^2*d34 + 
      d15*d23*d45 - d23*d34*d45 + d15*d23*mt2 - d23^2*mt2 - d34*d45*mt2)*
     j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/tr5 - 
   (d34*eps^4*(d12*d15 - d12*d23 + d23*d34 - d15*d45 + 2*d23*d45 + d34*d45 + 
      d15*mt2 - d23*mt2)*j[PBttjA, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0])/tr5 + 
   (eps^4*(d12^2*d15 - d12^2*d23 + d12*d23*d34 - 2*d12*d15*d45 + 
      d12*d23*d45 + d12*d34*d45 + d23*d34*d45 + d15*d45^2 - d34*d45^2 + 
      2*d12*d15*mt2 - 2*d12*d23*mt2 + d23*d34*mt2 - 2*d15*d45*mt2 + 
      d23*d45*mt2 + d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*
     j[PBttjA, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0])/tr5 - 
   (eps^4*(d12^2*d15 - d12^2*d23 - d12*d15*d34 + 2*d12*d23*d34 - d23*d34^2 - 
      d12*d15*d45 - d12*d34*d45 - d15*d34*d45 + d34^2*d45 + 2*d12*d15*mt2 - 
      2*d12*d23*mt2 - d15*d34*mt2 + 2*d23*d34*mt2 - d15*d45*mt2 - 
      d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*j[PBttjA, 1, 0, 1, 0, 1, 1, 0, 1, 
      0, 0, 0])/tr5 + (2*d34*d45*eps^4*(-d12 + d34 + d45 - mt2)*
     j[PBttjA, 1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0])/tr5 - 
   (d45*eps^4*(-(d12*d15) + d12*d23 + 2*d15*d34 - d23*d34 + d15*d45 + 
      d34*d45 - d15*mt2 + d23*mt2)*j[PBttjA, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 
      -1])/tr5 + (2*d34*d45*eps^4*(d12*d15 + d12*d23 - d23*d34 - d15*d45 + 
      d34*d45 + d15*mt2 + d23*mt2)*j[PBttjA, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 
      0])/tr5 + (eps^4*(d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + d15*d23*d34 - 
      d23^2*d34 - d15^2*d45 + d15*d23*d45 + d15*d34*d45 + d23*d34*d45 + 
      d15^2*mt2 - 2*d15*d23*mt2 + d23^2*mt2 + d34*d45*mt2)*
     j[PBttjA, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0])/tr5 + 
   (eps^4*(d12*d15*d23 - d12*d23^2 + d23^2*d34 + d12*d15*d45 + d12*d23*d45 + 
      d15*d23*d45 - 2*d23*d34*d45 - d15*d45^2 + d34*d45^2 + d15*d23*mt2 - 
      d23^2*mt2 + d12*d45*mt2 + d15*d45*mt2 + d23*d45*mt2 - 2*d34*d45*mt2 - 
      d45^2*mt2 + d45*mt2^2)*j[PBttjA, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0])/
    tr5 - (eps^4*(d12*d15^2 - d12*d15*d23 + d15*d23*d34 + 2*d12*d15*d45 + 
      d15^2*d45 - d15*d34*d45 + d15^2*mt2 - d15*d23*mt2 + d12*d45*mt2 + 
      2*d15*d45*mt2 - d34*d45*mt2 + d45*mt2^2)*j[PBttjA, 1, 1, 0, 0, 1, 1, 0, 
      1, 0, 0, 0])/tr5 - (d45*eps^4*(-(d12*d15) + d12*d23 + 2*d15*d34 - 
      d23*d34 + d15*d45 + d34*d45 - d15*mt2 + d23*mt2)*
     j[PBttjA, 1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0])/tr5 + 
   (d45*eps^4*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     j[PBttjA, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1])/tr5 + 
   (2*d45*eps^4*(-(d12*d15^2) + d12*d15*d23 + d15*d23*d34 + d15^2*d45 - 
      d15*d34*d45 - d15^2*mt2 + d15*d23*mt2 - d34*d45*mt2)*
     j[PBttjA, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0])/tr5 - 
   (eps^4*(d12*d15^2 - d12*d15*d23 - d12*d15*d34 - d12*d23*d34 - 
      d15*d23*d34 + d23*d34^2 - d15^2*d45 + 2*d15*d34*d45 - d34^2*d45 + 
      d15^2*mt2 - d15*d23*mt2 - d12*d34*mt2 - d15*d34*mt2 - d23*d34*mt2 + 
      d34^2*mt2 + 2*d34*d45*mt2 - d34*mt2^2)*j[PBttjA, 1, 1, 1, -1, 0, 1, 1, 
      1, 0, 0, 0])/tr5 - (eps^4*(d12^2*d15 + d12^2*d23 + 2*d12*d15*d23 - 
      d12*d23*d34 - d12*d15*d45 + d12*d34*d45 + d12^2*mt2 + 2*d12*d15*mt2 + 
      2*d12*d23*mt2 + 2*d15*d23*mt2 - d12*d34*mt2 - d23*d34*mt2 - 
      d12*d45*mt2 - d15*d45*mt2 + 2*d12*mt2^2 + d15*mt2^2 + d23*mt2^2 - 
      d34*mt2^2 - d45*mt2^2 + mt2^3)*j[PBttjA, 1, 1, 1, -1, 1, 0, 1, 1, 0, 0, 
      0])/tr5 + (eps^4*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + 
      d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 
      2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + 
      mt2^3)*j[PBttjA, 1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0])/tr5 - 
   (eps^4*(d12^2*d15 - d12^2*d23 - d12*d15*d34 + 2*d12*d23*d34 - d23*d34^2 - 
      d12*d15*d45 - d12*d34*d45 - d15*d34*d45 + d34^2*d45 + 2*d12*d15*mt2 - 
      2*d12*d23*mt2 - d15*d34*mt2 + 2*d23*d34*mt2 - d15*d45*mt2 - 
      d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*j[PBttjA, 1, 1, 1, -1, 1, 1, 1, 1, 
      0, -1, 0])/tr5 - (eps^4*(d12*d15^2 - d12*d15*d23 + d15*d23*d34 + 
      2*d12*d15*d45 + d15^2*d45 - d15*d34*d45 + d15^2*mt2 - d15*d23*mt2 + 
      d12*d45*mt2 + 2*d15*d45*mt2 - d34*d45*mt2 + d45*mt2^2)*
     j[PBttjA, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, -1])/tr5 + 
   (2*eps^4*(d12^2*d15^2 - d12^2*d15*d23 + d12*d15*d23*d34 - d12*d15^2*d45 + 
      d12*d15*d34*d45 + 2*d12*d15^2*mt2 - 2*d12*d15*d23*mt2 + 
      d15*d23*d34*mt2 - d15^2*d45*mt2 + d12*d34*d45*mt2 + d15*d34*d45*mt2 - 
      d34^2*d45*mt2 + d15^2*mt2^2 - d15*d23*mt2^2 + d34*d45*mt2^2)*
     j[PBttjA, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0])/tr5 + 
   (eps^4*(d12*d15*d23 - d12*d23^2 - 2*d12*d23*d34 - d23^2*d34 - 
      d15*d23*d45 + d23*d34*d45 + d15*d23*mt2 - d23^2*mt2 - d12*d34*mt2 - 
      2*d23*d34*mt2 + d34*d45*mt2 - d34*mt2^2)*j[PBttjA, 1, 1, 1, 0, 0, 1, 1, 
      1, -1, 0, 0])/tr5 + (2*d34*eps^4*(d12*d15*d23 - d12*d23^2 + d23^2*d34 + 
      d15*d23*d45 - d23*d34*d45 + d15*d23*mt2 - d23^2*mt2 - d34*d45*mt2)*
     j[PBttjA, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0])/tr5 + 
   (eps^4*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
      4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
      d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
     j[PBttjA, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0])/tr5 - 
   (2*eps^4*(d12^2*d15*d23 - d12^2*d23^2 + d12*d23^2*d34 - d12*d15*d23*d45 - 
      d12*d23*d34*d45 + 2*d12*d15*d23*mt2 - 2*d12*d23^2*mt2 + d23^2*d34*mt2 - 
      d15*d23*d45*mt2 - d12*d34*d45*mt2 - d23*d34*d45*mt2 + d34*d45^2*mt2 + 
      d15*d23*mt2^2 - d23^2*mt2^2 - d34*d45*mt2^2)*j[PBttjA, 1, 1, 1, 0, 1, 
      0, 1, 1, 0, 0, 0])/tr5 - 
   (eps^4*(d12^2*d15 + d12^2*d23 + 2*d12*d15*d23 - d12*d23*d34 - 
      d12*d15*d45 + d12*d34*d45 + d12^2*mt2 + 2*d12*d15*mt2 + 2*d12*d23*mt2 + 
      2*d15*d23*mt2 - d12*d34*mt2 - d23*d34*mt2 - d12*d45*mt2 - d15*d45*mt2 + 
      2*d12*mt2^2 + d15*mt2^2 + d23*mt2^2 - d34*mt2^2 - d45*mt2^2 + mt2^3)*
     j[PBttjA, 1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0])/tr5 + 
   (2*eps^4*(d12^2*d15^2 - d12^2*d15*d23 + d12*d15*d23*d34 - d12*d15^2*d45 + 
      d12*d15*d34*d45 + 2*d12*d15^2*mt2 - 2*d12*d15*d23*mt2 + 
      d15*d23*d34*mt2 - d15^2*d45*mt2 + d12*d34*d45*mt2 + d15*d34*d45*mt2 - 
      d34^2*d45*mt2 + d15^2*mt2^2 - d15*d23*mt2^2 + d34*d45*mt2^2)*
     j[PBttjA, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0])/tr5 - 
   (2*eps^4*(d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
      2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
      2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
      d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)*
     j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0])/tr5 + 
   (eps^4*(d12^2*d15 - d12^2*d23 + d12*d23*d34 - 2*d12*d15*d45 + 
      d12*d23*d45 + d12*d34*d45 + d23*d34*d45 + d15*d45^2 - d34*d45^2 + 
      2*d12*d15*mt2 - 2*d12*d23*mt2 + d23*d34*mt2 - 2*d15*d45*mt2 + 
      d23*d45*mt2 + d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*
     j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0])/tr5 + 
   (eps^4*(d12*d15*d23 - d12*d23^2 + d23^2*d34 + d12*d15*d45 + d12*d23*d45 + 
      d15*d23*d45 - 2*d23*d34*d45 - d15*d45^2 + d34*d45^2 + d15*d23*mt2 - 
      d23^2*mt2 + d12*d45*mt2 + d15*d45*mt2 + d23*d45*mt2 - 2*d34*d45*mt2 - 
      d45^2*mt2 + d45*mt2^2)*j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1])/
    tr5 - (2*eps^4*(d12^2*d15*d23 - d12^2*d23^2 + d12*d23^2*d34 - 
      d12*d15*d23*d45 - d12*d23*d34*d45 + 2*d12*d15*d23*mt2 - 
      2*d12*d23^2*mt2 + d23^2*d34*mt2 - d15*d23*d45*mt2 - d12*d34*d45*mt2 - 
      d23*d34*d45*mt2 + d34*d45^2*mt2 + d15*d23*mt2^2 - d23^2*mt2^2 - 
      d34*d45*mt2^2)*j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0])/tr5 + 
   (2*d34*d45*eps^4*(d12*d15 + d12*d23 - d23*d34 - d15*d45 + d34*d45 + 
      d15*mt2 + d23*mt2)*j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0])/tr5 + 
   (2*d45*eps^4*(-(d12*d15^2) + d12*d15*d23 + d15*d23*d34 + d15^2*d45 - 
      d15*d34*d45 - d15^2*mt2 + d15*d23*mt2 - d34*d45*mt2)*
     j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1])/tr5 + 
   (4*d34*d45*eps^4*(-2*d12*d15*d23 - 2*d15*d23*mt2 + d34*d45*mt2)*
     j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/tr5, 
 mi[7] -> 4*(d15 - d23)*eps^4*(d12 + mt2)*j[PBttjA, 1, 1, 1, 0, 0, 1, 1, 1, 
     0, 0, 0] + 4*d45*eps^4*(d12 + mt2)*j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 1, 0, 
     -1, 0], mi[8] -> 4*d23*d34*d45*eps^4*j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 1, 
    0, 0, 0], mi[9] -> 4*d23*d45*eps^4*j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 1, -1, 
    0, 0], mi[10] -> (d34*eps^4*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
     j[PBttjA, -1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0])/tr5 + 
   (eps^4*(d12*d15*d23 - d12*d23^2 - 2*d12*d23*d34 - d23^2*d34 - 
      d15*d23*d45 + d23*d34*d45 + d15*d23*mt2 - d23^2*mt2 - d12*d34*mt2 - 
      2*d23*d34*mt2 + d34*d45*mt2 - d34*mt2^2)*j[PBttjA, -1, 1, 1, 1, 1, 0, 
      1, 1, 0, 0, 0])/tr5 - (eps^4*(d12*d15^2 - d12*d15*d23 - d12*d15*d34 - 
      d12*d23*d34 - d15*d23*d34 + d23*d34^2 - d15^2*d45 + 2*d15*d34*d45 - 
      d34^2*d45 + d15^2*mt2 - d15*d23*mt2 - d12*d34*mt2 - d15*d34*mt2 - 
      d23*d34*mt2 + d34^2*mt2 + 2*d34*d45*mt2 - d34*mt2^2)*
     j[PBttjA, -1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0])/tr5 - 
   (d34*eps^4*(d12*d15 - d12*d23 + d23*d34 - d15*d45 + 2*d23*d45 + d34*d45 + 
      d15*mt2 - d23*mt2)*j[PBttjA, -1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0])/tr5 + 
   (eps^4*(d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + d15*d23*d34 - d23^2*d34 - 
      d15^2*d45 + d15*d23*d45 + d15*d34*d45 + d23*d34*d45 + d15^2*mt2 - 
      2*d15*d23*mt2 + d23^2*mt2 + d34*d45*mt2)*j[PBttjA, -1, 1, 1, 1, 1, 1, 
      1, 1, 0, 0, -1])/tr5 + (2*d34*eps^4*(d12*d15*d23 - d12*d23^2 + 
      d23^2*d34 + d15*d23*d45 - d23*d34*d45 + d15*d23*mt2 - d23^2*mt2 - 
      d34*d45*mt2)*j[PBttjA, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/tr5 - 
   (d34*eps^4*(d12*d15 - d12*d23 + d23*d34 - d15*d45 + 2*d23*d45 + d34*d45 + 
      d15*mt2 - d23*mt2)*j[PBttjA, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0])/tr5 + 
   (eps^4*(d12^2*d15 - d12^2*d23 + d12*d23*d34 - 2*d12*d15*d45 + 
      d12*d23*d45 + d12*d34*d45 + d23*d34*d45 + d15*d45^2 - d34*d45^2 + 
      2*d12*d15*mt2 - 2*d12*d23*mt2 + d23*d34*mt2 - 2*d15*d45*mt2 + 
      d23*d45*mt2 + d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*
     j[PBttjA, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0])/tr5 - 
   (eps^4*(d12^2*d15 - d12^2*d23 - d12*d15*d34 + 2*d12*d23*d34 - d23*d34^2 - 
      d12*d15*d45 - d12*d34*d45 - d15*d34*d45 + d34^2*d45 + 2*d12*d15*mt2 - 
      2*d12*d23*mt2 - d15*d34*mt2 + 2*d23*d34*mt2 - d15*d45*mt2 - 
      d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*j[PBttjA, 0, 0, 1, 1, 1, 1, 0, 1, 
      0, 0, 0])/tr5 + (2*d34*d45*eps^4*(-d12 + d34 + d45 - mt2)*
     j[PBttjA, 0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0])/tr5 - 
   (d45*eps^4*(-(d12*d15) + d12*d23 + 2*d15*d34 - d23*d34 + d15*d45 + 
      d34*d45 - d15*mt2 + d23*mt2)*j[PBttjA, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 
      -1])/tr5 + (2*d34*d45*eps^4*(d12*d15 + d12*d23 - d23*d34 - d15*d45 + 
      d34*d45 + d15*mt2 + d23*mt2)*j[PBttjA, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 
      0])/tr5 + (eps^4*(d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + d15*d23*d34 - 
      d23^2*d34 - d15^2*d45 + d15*d23*d45 + d15*d34*d45 + d23*d34*d45 + 
      d15^2*mt2 - 2*d15*d23*mt2 + d23^2*mt2 + d34*d45*mt2)*
     j[PBttjA, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0])/tr5 + 
   (eps^4*(d12*d15*d23 - d12*d23^2 + d23^2*d34 + d12*d15*d45 + d12*d23*d45 + 
      d15*d23*d45 - 2*d23*d34*d45 - d15*d45^2 + d34*d45^2 + d15*d23*mt2 - 
      d23^2*mt2 + d12*d45*mt2 + d15*d45*mt2 + d23*d45*mt2 - 2*d34*d45*mt2 - 
      d45^2*mt2 + d45*mt2^2)*j[PBttjA, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0])/
    tr5 - (eps^4*(d12*d15^2 - d12*d15*d23 + d15*d23*d34 + 2*d12*d15*d45 + 
      d15^2*d45 - d15*d34*d45 + d15^2*mt2 - d15*d23*mt2 + d12*d45*mt2 + 
      2*d15*d45*mt2 - d34*d45*mt2 + d45*mt2^2)*j[PBttjA, 0, 1, 0, 1, 1, 1, 0, 
      1, 0, 0, 0])/tr5 - (d45*eps^4*(-(d12*d15) + d12*d23 + 2*d15*d34 - 
      d23*d34 + d15*d45 + d34*d45 - d15*mt2 + d23*mt2)*
     j[PBttjA, 0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0])/tr5 + 
   (d45*eps^4*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     j[PBttjA, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1])/tr5 + 
   (2*d45*eps^4*(-(d12*d15^2) + d12*d15*d23 + d15*d23*d34 + d15^2*d45 - 
      d15*d34*d45 - d15^2*mt2 + d15*d23*mt2 - d34*d45*mt2)*
     j[PBttjA, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0])/tr5 - 
   (eps^4*(d12*d15^2 - d12*d15*d23 - d12*d15*d34 - d12*d23*d34 - 
      d15*d23*d34 + d23*d34^2 - d15^2*d45 + 2*d15*d34*d45 - d34^2*d45 + 
      d15^2*mt2 - d15*d23*mt2 - d12*d34*mt2 - d15*d34*mt2 - d23*d34*mt2 + 
      d34^2*mt2 + 2*d34*d45*mt2 - d34*mt2^2)*j[PBttjA, 0, 1, 1, 0, 0, 1, 1, 
      1, 0, 0, 0])/tr5 - (eps^4*(d12^2*d15 + d12^2*d23 + 2*d12*d15*d23 - 
      d12*d23*d34 - d12*d15*d45 + d12*d34*d45 + d12^2*mt2 + 2*d12*d15*mt2 + 
      2*d12*d23*mt2 + 2*d15*d23*mt2 - d12*d34*mt2 - d23*d34*mt2 - 
      d12*d45*mt2 - d15*d45*mt2 + 2*d12*mt2^2 + d15*mt2^2 + d23*mt2^2 - 
      d34*mt2^2 - d45*mt2^2 + mt2^3)*j[PBttjA, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 
      0])/tr5 + (eps^4*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + 
      d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 
      2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + 
      mt2^3)*j[PBttjA, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0])/tr5 - 
   (eps^4*(d12^2*d15 - d12^2*d23 - d12*d15*d34 + 2*d12*d23*d34 - d23*d34^2 - 
      d12*d15*d45 - d12*d34*d45 - d15*d34*d45 + d34^2*d45 + 2*d12*d15*mt2 - 
      2*d12*d23*mt2 - d15*d34*mt2 + 2*d23*d34*mt2 - d15*d45*mt2 - 
      d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 1, 
      0, -1, 0])/tr5 - (eps^4*(d12*d15^2 - d12*d15*d23 + d15*d23*d34 + 
      2*d12*d15*d45 + d15^2*d45 - d15*d34*d45 + d15^2*mt2 - d15*d23*mt2 + 
      d12*d45*mt2 + 2*d15*d45*mt2 - d34*d45*mt2 + d45*mt2^2)*
     j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1])/tr5 + 
   (2*eps^4*(d12^2*d15^2 - d12^2*d15*d23 + d12*d15*d23*d34 - d12*d15^2*d45 + 
      d12*d15*d34*d45 + 2*d12*d15^2*mt2 - 2*d12*d15*d23*mt2 + 
      d15*d23*d34*mt2 - d15^2*d45*mt2 + d12*d34*d45*mt2 + d15*d34*d45*mt2 - 
      d34^2*d45*mt2 + d15^2*mt2^2 - d15*d23*mt2^2 + d34*d45*mt2^2)*
     j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/tr5 + 
   (eps^4*(d12*d15*d23 - d12*d23^2 - 2*d12*d23*d34 - d23^2*d34 - 
      d15*d23*d45 + d23*d34*d45 + d15*d23*mt2 - d23^2*mt2 - d12*d34*mt2 - 
      2*d23*d34*mt2 + d34*d45*mt2 - d34*mt2^2)*j[PBttjA, 0, 1, 1, 1, 0, 1, 1, 
      1, -1, 0, 0])/tr5 + (2*d34*eps^4*(d12*d15*d23 - d12*d23^2 + d23^2*d34 + 
      d15*d23*d45 - d23*d34*d45 + d15*d23*mt2 - d23^2*mt2 - d34*d45*mt2)*
     j[PBttjA, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0])/tr5 + 
   (eps^4*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
      4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
      d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
     j[PBttjA, 0, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0])/tr5 - 
   (2*eps^4*(d12^2*d15*d23 - d12^2*d23^2 + d12*d23^2*d34 - d12*d15*d23*d45 - 
      d12*d23*d34*d45 + 2*d12*d15*d23*mt2 - 2*d12*d23^2*mt2 + d23^2*d34*mt2 - 
      d15*d23*d45*mt2 - d12*d34*d45*mt2 - d23*d34*d45*mt2 + d34*d45^2*mt2 + 
      d15*d23*mt2^2 - d23^2*mt2^2 - d34*d45*mt2^2)*j[PBttjA, 0, 1, 1, 1, 1, 
      0, 1, 1, 0, 0, 0])/tr5 - 
   (eps^4*(d12^2*d15 + d12^2*d23 + 2*d12*d15*d23 - d12*d23*d34 - 
      d12*d15*d45 + d12*d34*d45 + d12^2*mt2 + 2*d12*d15*mt2 + 2*d12*d23*mt2 + 
      2*d15*d23*mt2 - d12*d34*mt2 - d23*d34*mt2 - d12*d45*mt2 - d15*d45*mt2 + 
      2*d12*mt2^2 + d15*mt2^2 + d23*mt2^2 - d34*mt2^2 - d45*mt2^2 + mt2^3)*
     j[PBttjA, 0, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0])/tr5 + 
   (2*eps^4*(d12^2*d15^2 - d12^2*d15*d23 + d12*d15*d23*d34 - d12*d15^2*d45 + 
      d12*d15*d34*d45 + 2*d12*d15^2*mt2 - 2*d12*d15*d23*mt2 + 
      d15*d23*d34*mt2 - d15^2*d45*mt2 + d12*d34*d45*mt2 + d15*d34*d45*mt2 - 
      d34^2*d45*mt2 + d15^2*mt2^2 - d15*d23*mt2^2 + d34*d45*mt2^2)*
     j[PBttjA, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0])/tr5 - 
   (2*eps^4*(d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
      2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
      2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
      d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)*
     j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0])/tr5 + 
   (eps^4*(d12^2*d15 - d12^2*d23 + d12*d23*d34 - 2*d12*d15*d45 + 
      d12*d23*d45 + d12*d34*d45 + d23*d34*d45 + d15*d45^2 - d34*d45^2 + 
      2*d12*d15*mt2 - 2*d12*d23*mt2 + d23*d34*mt2 - 2*d15*d45*mt2 + 
      d23*d45*mt2 + d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*
     j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0])/tr5 + 
   (eps^4*(d12*d15*d23 - d12*d23^2 + d23^2*d34 + d12*d15*d45 + d12*d23*d45 + 
      d15*d23*d45 - 2*d23*d34*d45 - d15*d45^2 + d34*d45^2 + d15*d23*mt2 - 
      d23^2*mt2 + d12*d45*mt2 + d15*d45*mt2 + d23*d45*mt2 - 2*d34*d45*mt2 - 
      d45^2*mt2 + d45*mt2^2)*j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1])/
    tr5 - (2*eps^4*(d12^2*d15*d23 - d12^2*d23^2 + d12*d23^2*d34 - 
      d12*d15*d23*d45 - d12*d23*d34*d45 + 2*d12*d15*d23*mt2 - 
      2*d12*d23^2*mt2 + d23^2*d34*mt2 - d15*d23*d45*mt2 - d12*d34*d45*mt2 - 
      d23*d34*d45*mt2 + d34*d45^2*mt2 + d15*d23*mt2^2 - d23^2*mt2^2 - 
      d34*d45*mt2^2)*j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0])/tr5 + 
   (2*d34*d45*eps^4*(d12*d15 + d12*d23 - d23*d34 - d15*d45 + d34*d45 + 
      d15*mt2 + d23*mt2)*j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0])/tr5 + 
   (2*d45*eps^4*(-(d12*d15^2) + d12*d15*d23 + d15*d23*d34 + d15^2*d45 - 
      d15*d34*d45 - d15^2*mt2 + d15*d23*mt2 - d34*d45*mt2)*
     j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1])/tr5 + 
   (4*d34*d45*eps^4*(-2*d12*d15*d23 - 2*d15*d23*mt2 + d34*d45*mt2)*
     j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0])/tr5, 
 mi[11] -> -8*d34*d45^2*eps^4*j[PBttjA, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 mi[12] -> -4*d45*eps^4*(-d12 + d45 - mt2)*j[PBttjA, 1, 0, 1, 1, 1, 1, 1, 1, 
    -1, 0, 0], mi[13] -> 8*d15*d45^2*eps^4*j[PBttjA, 1, 1, 0, 1, 1, 1, 1, 1, 
    0, 0, 0], mi[14] -> 2*d45*Delta1*eps^4*j[PBttjA, 1, 1, 0, 1, 1, 1, 1, 1, 
    -1, 0, 0], mi[15] -> (3*d23*eps*(-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*
     j[PBttjA, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0])/(4*d15*d45) - 
   (eps*(-1 + 2*eps)*(-2 + 3*eps)*(-2*d23 + 10*d23*eps - mt2 + 4*eps*mt2)*
     j[PBttjA, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0])/(8*d15*d23) - 
   (3*eps^2*(-1 + 2*eps)*(-2 + 3*eps)*mt2*j[PBttjA, 0, 1, 0, 0, 0, 1, 0, 1, 
      0, 0, 0])/(8*d15^2) - (3*eps^2*(-1 + 2*eps)*(-1 + 3*eps)*(2*d23 + mt2)*
     j[PBttjA, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0])/(4*d15) - 
   (eps*(-1 + 2*eps)*(4*d23^2*eps - 2*d23*mt2 + 11*d23*eps*mt2 - mt2^2 + 
      4*eps*mt2^2)*j[PBttjA, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0])/(4*d15*d23) - 
   (3*eps^2*(-1 + 2*eps)*mt2*(d15 + mt2)*j[PBttjA, 0, 2, 0, 0, 0, 1, 0, 1, 0, 
      0, 0])/(4*d15^2) + (3*d23*eps^2*(-1 + 2*eps)*(-1 + 3*eps)*
     j[PBttjA, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0])/(2*d15) - 
   (6*d23*(d15 - d23 + d45)*eps^4*j[PBttjA, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0])/
    d15 - (6*d23*(d23 - d45)*eps^3*(-1 + 2*eps)*j[PBttjA, 1, 1, 0, 1, 0, 1, 
      0, 1, 0, 0, 0])/d15 + 4*d45^2*eps^4*j[PBttjA, 1, 1, 0, 1, 1, 1, 1, 1, 
     0, -1, 0] - (4*d23*d45*eps^3*mt2*j[PBttjA, 1, 2, 0, 0, 0, 1, 1, 1, 0, 0, 
      0])/d15 + (4*d23*d45*eps^2*(-1 + 2*eps)*mt2*j[PBttjA, 1, 2, 0, 1, 0, 1, 
      0, 1, 0, 0, 0])/d15, mi[16] -> -4*d23*eps^3*(-1 + 2*eps)*(d12 + mt2)*
   j[PBttjA, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0], 
 mi[17] -> -((d34*eps^3*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
      j[PBttjA, -1, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0])/tr5) + 
   (2*d34*eps^3*(d12*d15 - d12*d23 + d23*d34 - d15*d45 + 2*d23*d45 + 
      d34*d45 + d15*mt2 - d23*mt2)*j[PBttjA, 0, 0, 1, 1, 0, 1, 0, 2, 0, 0, 
      0])/tr5 - (2*eps^3*(d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + 
      d15*d23*d34 - d23^2*d34 - d15^2*d45 + d15*d23*d45 + d15*d34*d45 + 
      d23*d34*d45 + d15^2*mt2 - 2*d15*d23*mt2 + d23^2*mt2 + d34*d45*mt2)*
     j[PBttjA, 0, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0])/tr5 + 
   (2*eps^3*(d12*d15^2 - d12*d15*d23 - d12*d15*d34 - d12*d23*d34 - 
      d15*d23*d34 + d23*d34^2 - d15^2*d45 + 2*d15*d34*d45 - d34^2*d45 + 
      d15^2*mt2 - d15*d23*mt2 - d12*d34*mt2 - d15*d34*mt2 - d23*d34*mt2 + 
      d34^2*mt2 + 2*d34*d45*mt2 - d34*mt2^2)*j[PBttjA, 0, 1, 1, 0, 0, 1, 0, 
      2, 0, 0, 0])/tr5 - (2*eps^3*(d12*d15*d23 - d12*d23^2 - 2*d12*d23*d34 - 
      d23^2*d34 - d15*d23*d45 + d23*d34*d45 + d15*d23*mt2 - d23^2*mt2 - 
      d12*d34*mt2 - 2*d23*d34*mt2 + d34*d45*mt2 - d34*mt2^2)*
     j[PBttjA, 0, 1, 1, 1, 0, 1, 0, 2, -1, 0, 0])/tr5 - 
   (4*d34*eps^3*(d12*d15*d23 - d12*d23^2 + d23^2*d34 + d15*d23*d45 - 
      d23*d34*d45 + d15*d23*mt2 - d23^2*mt2 - d34*d45*mt2)*
     j[PBttjA, 0, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0])/tr5 - 
   (2*d34*d45*eps^3*(-d12 + d34 + d45 - mt2)*j[PBttjA, 1, -1, 1, 1, 0, 1, 0, 
      2, 0, 0, 0])/tr5 + (2*d45*eps^3*(-(d12*d15) + d12*d23 + 2*d15*d34 - 
      d23*d34 + d15*d45 + d34*d45 - d15*mt2 + d23*mt2)*
     j[PBttjA, 1, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0])/tr5 + 
   (2*eps^3*(d12^2*d15 - d12^2*d23 - d12*d15*d34 + 2*d12*d23*d34 - 
      d23*d34^2 - d12*d15*d45 - d12*d34*d45 - d15*d34*d45 + d34^2*d45 + 
      2*d12*d15*mt2 - 2*d12*d23*mt2 - d15*d34*mt2 + 2*d23*d34*mt2 - 
      d15*d45*mt2 - d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*
     j[PBttjA, 1, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0])/tr5 - 
   (2*eps^3*(d12^2*d15 - d12^2*d23 + d12*d23*d34 - 2*d12*d15*d45 + 
      d12*d23*d45 + d12*d34*d45 + d23*d34*d45 + d15*d45^2 - d34*d45^2 + 
      2*d12*d15*mt2 - 2*d12*d23*mt2 + d23*d34*mt2 - 2*d15*d45*mt2 + 
      d23*d45*mt2 + d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*
     j[PBttjA, 1, 0, 1, 1, 0, 1, 0, 2, -1, 0, 0])/tr5 - 
   (4*d34*d45*eps^3*(d12*d15 + d12*d23 - d23*d34 - d15*d45 + d34*d45 + 
      d15*mt2 + d23*mt2)*j[PBttjA, 1, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0])/tr5 - 
   (d45*eps^3*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     j[PBttjA, 1, 1, -1, 1, 0, 1, 0, 2, 0, 0, 0])/tr5 + 
   (2*eps^3*(d12*d15^2 - d12*d15*d23 + d15*d23*d34 + 2*d12*d15*d45 + 
      d15^2*d45 - d15*d34*d45 + d15^2*mt2 - d15*d23*mt2 + d12*d45*mt2 + 
      2*d15*d45*mt2 - d34*d45*mt2 + d45*mt2^2)*j[PBttjA, 1, 1, 0, 0, 0, 1, 0, 
      2, 0, 0, 0])/tr5 - (2*eps^3*(d12*d15*d23 - d12*d23^2 + d23^2*d34 + 
      d12*d15*d45 + d12*d23*d45 + d15*d23*d45 - 2*d23*d34*d45 - d15*d45^2 + 
      d34*d45^2 + d15*d23*mt2 - d23^2*mt2 + d12*d45*mt2 + d15*d45*mt2 + 
      d23*d45*mt2 - 2*d34*d45*mt2 - d45^2*mt2 + d45*mt2^2)*
     j[PBttjA, 1, 1, 0, 1, 0, 1, 0, 2, -1, 0, 0])/tr5 - 
   (4*d45*eps^3*(-(d12*d15^2) + d12*d15*d23 + d15*d23*d34 + d15^2*d45 - 
      d15*d34*d45 - d15^2*mt2 + d15*d23*mt2 - d34*d45*mt2)*
     j[PBttjA, 1, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0])/tr5 - 
   (eps^3*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 
      4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + 
      d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*
     j[PBttjA, 1, 1, 1, -1, 0, 1, 0, 2, 0, 0, 0])/tr5 + 
   (2*eps^3*(d12^2*d15 + d12^2*d23 + 2*d12*d15*d23 - d12*d23*d34 - 
      d12*d15*d45 + d12*d34*d45 + d12^2*mt2 + 2*d12*d15*mt2 + 2*d12*d23*mt2 + 
      2*d15*d23*mt2 - d12*d34*mt2 - d23*d34*mt2 - d12*d45*mt2 - d15*d45*mt2 + 
      2*d12*mt2^2 + d15*mt2^2 + d23*mt2^2 - d34*mt2^2 - d45*mt2^2 + mt2^3)*
     j[PBttjA, 1, 1, 1, 0, 0, 1, 0, 2, -1, 0, 0])/tr5 - 
   (4*eps^3*(d12^2*d15^2 - d12^2*d15*d23 + d12*d15*d23*d34 - d12*d15^2*d45 + 
      d12*d15*d34*d45 + 2*d12*d15^2*mt2 - 2*d12*d15*d23*mt2 + 
      d15*d23*d34*mt2 - d15^2*d45*mt2 + d12*d34*d45*mt2 + d15*d34*d45*mt2 - 
      d34^2*d45*mt2 + d15^2*mt2^2 - d15*d23*mt2^2 + d34*d45*mt2^2)*
     j[PBttjA, 1, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0])/tr5 - 
   (eps^3*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
      4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
      d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
     j[PBttjA, 1, 1, 1, 1, 0, 1, 0, 2, -2, 0, 0])/tr5 + 
   (4*eps^3*(d12^2*d15*d23 - d12^2*d23^2 + d12*d23^2*d34 - d12*d15*d23*d45 - 
      d12*d23*d34*d45 + 2*d12*d15*d23*mt2 - 2*d12*d23^2*mt2 + d23^2*d34*mt2 - 
      d15*d23*d45*mt2 - d12*d34*d45*mt2 - d23*d34*d45*mt2 + d34*d45^2*mt2 + 
      d15*d23*mt2^2 - d23^2*mt2^2 - d34*d45*mt2^2)*j[PBttjA, 1, 1, 1, 1, 0, 
      1, 0, 2, -1, 0, 0])/tr5 - 
   (4*d34*d45*eps^3*(-2*d12*d15*d23 - 2*d15*d23*mt2 + d34*d45*mt2)*
     j[PBttjA, 1, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0])/tr5, 
 mi[18] -> 4*(d15 - d23)*Delta4*eps^4*(d12 + mt2)*
   j[PBttjA, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0], 
 mi[19] -> -((d34*eps^3*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
      j[PBttjA, -1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0])/tr5) + 
   (2*d34*eps^3*(d12*d15 - d12*d23 + d23*d34 - d15*d45 + 2*d23*d45 + 
      d34*d45 + d15*mt2 - d23*mt2)*j[PBttjA, 0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 
      0])/tr5 - (2*eps^3*(d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + 
      d15*d23*d34 - d23^2*d34 - d15^2*d45 + d15*d23*d45 + d15*d34*d45 + 
      d23*d34*d45 + d15^2*mt2 - 2*d15*d23*mt2 + d23^2*mt2 + d34*d45*mt2)*
     j[PBttjA, 0, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0])/tr5 + 
   (2*eps^3*(d12*d15^2 - d12*d15*d23 - d12*d15*d34 - d12*d23*d34 - 
      d15*d23*d34 + d23*d34^2 - d15^2*d45 + 2*d15*d34*d45 - d34^2*d45 + 
      d15^2*mt2 - d15*d23*mt2 - d12*d34*mt2 - d15*d34*mt2 - d23*d34*mt2 + 
      d34^2*mt2 + 2*d34*d45*mt2 - d34*mt2^2)*j[PBttjA, 0, 1, 1, -1, 0, 1, 1, 
      2, 0, 0, 0])/tr5 - (2*eps^3*(d12*d15*d23 - d12*d23^2 - 2*d12*d23*d34 - 
      d23^2*d34 - d15*d23*d45 + d23*d34*d45 + d15*d23*mt2 - d23^2*mt2 - 
      d12*d34*mt2 - 2*d23*d34*mt2 + d34*d45*mt2 - d34*mt2^2)*
     j[PBttjA, 0, 1, 1, 0, 0, 1, 1, 2, -1, 0, 0])/tr5 - 
   (4*d34*eps^3*(d12*d15*d23 - d12*d23^2 + d23^2*d34 + d15*d23*d45 - 
      d23*d34*d45 + d15*d23*mt2 - d23^2*mt2 - d34*d45*mt2)*
     j[PBttjA, 0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0])/tr5 - 
   (2*d34*d45*eps^3*(-d12 + d34 + d45 - mt2)*j[PBttjA, 1, -1, 1, 0, 0, 1, 1, 
      2, 0, 0, 0])/tr5 + (2*d45*eps^3*(-(d12*d15) + d12*d23 + 2*d15*d34 - 
      d23*d34 + d15*d45 + d34*d45 - d15*mt2 + d23*mt2)*
     j[PBttjA, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0])/tr5 + 
   (2*eps^3*(d12^2*d15 - d12^2*d23 - d12*d15*d34 + 2*d12*d23*d34 - 
      d23*d34^2 - d12*d15*d45 - d12*d34*d45 - d15*d34*d45 + d34^2*d45 + 
      2*d12*d15*mt2 - 2*d12*d23*mt2 - d15*d34*mt2 + 2*d23*d34*mt2 - 
      d15*d45*mt2 - d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*
     j[PBttjA, 1, 0, 1, -1, 0, 1, 1, 2, 0, 0, 0])/tr5 - 
   (2*eps^3*(d12^2*d15 - d12^2*d23 + d12*d23*d34 - 2*d12*d15*d45 + 
      d12*d23*d45 + d12*d34*d45 + d23*d34*d45 + d15*d45^2 - d34*d45^2 + 
      2*d12*d15*mt2 - 2*d12*d23*mt2 + d23*d34*mt2 - 2*d15*d45*mt2 + 
      d23*d45*mt2 + d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*
     j[PBttjA, 1, 0, 1, 0, 0, 1, 1, 2, -1, 0, 0])/tr5 - 
   (4*d34*d45*eps^3*(d12*d15 + d12*d23 - d23*d34 - d15*d45 + d34*d45 + 
      d15*mt2 + d23*mt2)*j[PBttjA, 1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0])/tr5 - 
   (d45*eps^3*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     j[PBttjA, 1, 1, -1, 0, 0, 1, 1, 2, 0, 0, 0])/tr5 + 
   (2*eps^3*(d12*d15^2 - d12*d15*d23 + d15*d23*d34 + 2*d12*d15*d45 + 
      d15^2*d45 - d15*d34*d45 + d15^2*mt2 - d15*d23*mt2 + d12*d45*mt2 + 
      2*d15*d45*mt2 - d34*d45*mt2 + d45*mt2^2)*j[PBttjA, 1, 1, 0, -1, 0, 1, 
      1, 2, 0, 0, 0])/tr5 - (2*eps^3*(d12*d15*d23 - d12*d23^2 + d23^2*d34 + 
      d12*d15*d45 + d12*d23*d45 + d15*d23*d45 - 2*d23*d34*d45 - d15*d45^2 + 
      d34*d45^2 + d15*d23*mt2 - d23^2*mt2 + d12*d45*mt2 + d15*d45*mt2 + 
      d23*d45*mt2 - 2*d34*d45*mt2 - d45^2*mt2 + d45*mt2^2)*
     j[PBttjA, 1, 1, 0, 0, 0, 1, 1, 2, -1, 0, 0])/tr5 - 
   (4*d45*eps^3*(-(d12*d15^2) + d12*d15*d23 + d15*d23*d34 + d15^2*d45 - 
      d15*d34*d45 - d15^2*mt2 + d15*d23*mt2 - d34*d45*mt2)*
     j[PBttjA, 1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0])/tr5 - 
   (eps^3*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 
      4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + 
      d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*
     j[PBttjA, 1, 1, 1, -2, 0, 1, 1, 2, 0, 0, 0])/tr5 + 
   (2*eps^3*(d12^2*d15 + d12^2*d23 + 2*d12*d15*d23 - d12*d23*d34 - 
      d12*d15*d45 + d12*d34*d45 + d12^2*mt2 + 2*d12*d15*mt2 + 2*d12*d23*mt2 + 
      2*d15*d23*mt2 - d12*d34*mt2 - d23*d34*mt2 - d12*d45*mt2 - d15*d45*mt2 + 
      2*d12*mt2^2 + d15*mt2^2 + d23*mt2^2 - d34*mt2^2 - d45*mt2^2 + mt2^3)*
     j[PBttjA, 1, 1, 1, -1, 0, 1, 1, 2, -1, 0, 0])/tr5 - 
   (4*eps^3*(d12^2*d15^2 - d12^2*d15*d23 + d12*d15*d23*d34 - d12*d15^2*d45 + 
      d12*d15*d34*d45 + 2*d12*d15^2*mt2 - 2*d12*d15*d23*mt2 + 
      d15*d23*d34*mt2 - d15^2*d45*mt2 + d12*d34*d45*mt2 + d15*d34*d45*mt2 - 
      d34^2*d45*mt2 + d15^2*mt2^2 - d15*d23*mt2^2 + d34*d45*mt2^2)*
     j[PBttjA, 1, 1, 1, -1, 0, 1, 1, 2, 0, 0, 0])/tr5 - 
   (eps^3*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
      4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
      d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
     j[PBttjA, 1, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0])/tr5 + 
   (4*eps^3*(d12^2*d15*d23 - d12^2*d23^2 + d12*d23^2*d34 - d12*d15*d23*d45 - 
      d12*d23*d34*d45 + 2*d12*d15*d23*mt2 - 2*d12*d23^2*mt2 + d23^2*d34*mt2 - 
      d15*d23*d45*mt2 - d12*d34*d45*mt2 - d23*d34*d45*mt2 + d34*d45^2*mt2 + 
      d15*d23*mt2^2 - d23^2*mt2^2 - d34*d45*mt2^2)*j[PBttjA, 1, 1, 1, 0, 0, 
      1, 1, 2, -1, 0, 0])/tr5 - 
   (4*d34*d45*eps^3*(-2*d12*d15*d23 - 2*d15*d23*mt2 + d34*d45*mt2)*
     j[PBttjA, 1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0])/tr5, 
 mi[20] -> 4*d23*eps^4*(d12 - d34 + mt2)*j[PBttjA, 0, 1, 1, 1, 1, 1, 0, 1, 0, 
    0, 0], mi[21] -> 
  -((d34*eps^3*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
      j[PBttjA, -2, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0])/tr5) + 
   (2*d34*eps^3*(d12*d15 - d12*d23 + d23*d34 - d15*d45 + 2*d23*d45 + 
      d34*d45 + d15*mt2 - d23*mt2)*j[PBttjA, -1, 0, 1, 1, 1, 1, 0, 2, 0, 0, 
      0])/tr5 - (2*eps^3*(d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + 
      d15*d23*d34 - d23^2*d34 - d15^2*d45 + d15*d23*d45 + d15*d34*d45 + 
      d23*d34*d45 + d15^2*mt2 - 2*d15*d23*mt2 + d23^2*mt2 + d34*d45*mt2)*
     j[PBttjA, -1, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0])/tr5 + 
   (2*eps^3*(d12*d15^2 - d12*d15*d23 - d12*d15*d34 - d12*d23*d34 - 
      d15*d23*d34 + d23*d34^2 - d15^2*d45 + 2*d15*d34*d45 - d34^2*d45 + 
      d15^2*mt2 - d15*d23*mt2 - d12*d34*mt2 - d15*d34*mt2 - d23*d34*mt2 + 
      d34^2*mt2 + 2*d34*d45*mt2 - d34*mt2^2)*j[PBttjA, -1, 1, 1, 0, 1, 1, 0, 
      2, 0, 0, 0])/tr5 - (2*eps^3*(d12*d15*d23 - d12*d23^2 - 2*d12*d23*d34 - 
      d23^2*d34 - d15*d23*d45 + d23*d34*d45 + d15*d23*mt2 - d23^2*mt2 - 
      d12*d34*mt2 - 2*d23*d34*mt2 + d34*d45*mt2 - d34*mt2^2)*
     j[PBttjA, -1, 1, 1, 1, 1, 1, 0, 2, -1, 0, 0])/tr5 - 
   (4*d34*eps^3*(d12*d15*d23 - d12*d23^2 + d23^2*d34 + d15*d23*d45 - 
      d23*d34*d45 + d15*d23*mt2 - d23^2*mt2 - d34*d45*mt2)*
     j[PBttjA, -1, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0])/tr5 - 
   (2*d34*d45*eps^3*(-d12 + d34 + d45 - mt2)*j[PBttjA, 0, -1, 1, 1, 1, 1, 0, 
      2, 0, 0, 0])/tr5 + (2*d45*eps^3*(-(d12*d15) + d12*d23 + 2*d15*d34 - 
      d23*d34 + d15*d45 + d34*d45 - d15*mt2 + d23*mt2)*
     j[PBttjA, 0, 0, 0, 1, 1, 1, 0, 2, 0, 0, 0])/tr5 + 
   (2*eps^3*(d12^2*d15 - d12^2*d23 - d12*d15*d34 + 2*d12*d23*d34 - 
      d23*d34^2 - d12*d15*d45 - d12*d34*d45 - d15*d34*d45 + d34^2*d45 + 
      2*d12*d15*mt2 - 2*d12*d23*mt2 - d15*d34*mt2 + 2*d23*d34*mt2 - 
      d15*d45*mt2 - d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*
     j[PBttjA, 0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0])/tr5 - 
   (2*eps^3*(d12^2*d15 - d12^2*d23 + d12*d23*d34 - 2*d12*d15*d45 + 
      d12*d23*d45 + d12*d34*d45 + d23*d34*d45 + d15*d45^2 - d34*d45^2 + 
      2*d12*d15*mt2 - 2*d12*d23*mt2 + d23*d34*mt2 - 2*d15*d45*mt2 + 
      d23*d45*mt2 + d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*
     j[PBttjA, 0, 0, 1, 1, 1, 1, 0, 2, -1, 0, 0])/tr5 - 
   (4*d34*d45*eps^3*(d12*d15 + d12*d23 - d23*d34 - d15*d45 + d34*d45 + 
      d15*mt2 + d23*mt2)*j[PBttjA, 0, 0, 1, 1, 1, 1, 0, 2, 0, 0, 0])/tr5 - 
   (d45*eps^3*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     j[PBttjA, 0, 1, -1, 1, 1, 1, 0, 2, 0, 0, 0])/tr5 + 
   (2*eps^3*(d12*d15^2 - d12*d15*d23 + d15*d23*d34 + 2*d12*d15*d45 + 
      d15^2*d45 - d15*d34*d45 + d15^2*mt2 - d15*d23*mt2 + d12*d45*mt2 + 
      2*d15*d45*mt2 - d34*d45*mt2 + d45*mt2^2)*j[PBttjA, 0, 1, 0, 0, 1, 1, 0, 
      2, 0, 0, 0])/tr5 - (2*eps^3*(d12*d15*d23 - d12*d23^2 + d23^2*d34 + 
      d12*d15*d45 + d12*d23*d45 + d15*d23*d45 - 2*d23*d34*d45 - d15*d45^2 + 
      d34*d45^2 + d15*d23*mt2 - d23^2*mt2 + d12*d45*mt2 + d15*d45*mt2 + 
      d23*d45*mt2 - 2*d34*d45*mt2 - d45^2*mt2 + d45*mt2^2)*
     j[PBttjA, 0, 1, 0, 1, 1, 1, 0, 2, -1, 0, 0])/tr5 - 
   (4*d45*eps^3*(-(d12*d15^2) + d12*d15*d23 + d15*d23*d34 + d15^2*d45 - 
      d15*d34*d45 - d15^2*mt2 + d15*d23*mt2 - d34*d45*mt2)*
     j[PBttjA, 0, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0])/tr5 - 
   (eps^3*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 
      4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + 
      d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*
     j[PBttjA, 0, 1, 1, -1, 1, 1, 0, 2, 0, 0, 0])/tr5 + 
   (2*eps^3*(d12^2*d15 + d12^2*d23 + 2*d12*d15*d23 - d12*d23*d34 - 
      d12*d15*d45 + d12*d34*d45 + d12^2*mt2 + 2*d12*d15*mt2 + 2*d12*d23*mt2 + 
      2*d15*d23*mt2 - d12*d34*mt2 - d23*d34*mt2 - d12*d45*mt2 - d15*d45*mt2 + 
      2*d12*mt2^2 + d15*mt2^2 + d23*mt2^2 - d34*mt2^2 - d45*mt2^2 + mt2^3)*
     j[PBttjA, 0, 1, 1, 0, 1, 1, 0, 2, -1, 0, 0])/tr5 - 
   (4*eps^3*(d12^2*d15^2 - d12^2*d15*d23 + d12*d15*d23*d34 - d12*d15^2*d45 + 
      d12*d15*d34*d45 + 2*d12*d15^2*mt2 - 2*d12*d15*d23*mt2 + 
      d15*d23*d34*mt2 - d15^2*d45*mt2 + d12*d34*d45*mt2 + d15*d34*d45*mt2 - 
      d34^2*d45*mt2 + d15^2*mt2^2 - d15*d23*mt2^2 + d34*d45*mt2^2)*
     j[PBttjA, 0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0])/tr5 - 
   (eps^3*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
      4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
      d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
     j[PBttjA, 0, 1, 1, 1, 1, 1, 0, 2, -2, 0, 0])/tr5 + 
   (4*eps^3*(d12^2*d15*d23 - d12^2*d23^2 + d12*d23^2*d34 - d12*d15*d23*d45 - 
      d12*d23*d34*d45 + 2*d12*d15*d23*mt2 - 2*d12*d23^2*mt2 + d23^2*d34*mt2 - 
      d15*d23*d45*mt2 - d12*d34*d45*mt2 - d23*d34*d45*mt2 + d34*d45^2*mt2 + 
      d15*d23*mt2^2 - d23^2*mt2^2 - d34*d45*mt2^2)*j[PBttjA, 0, 1, 1, 1, 1, 
      1, 0, 2, -1, 0, 0])/tr5 - 
   (4*d34*d45*eps^3*(-2*d12*d15*d23 - 2*d15*d23*mt2 + d34*d45*mt2)*
     j[PBttjA, 0, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0])/tr5, 
 mi[22] -> 2*d45*Delta2*eps^4*j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0], 
 mi[23] -> -((d15 - d34)*d45*eps^4*j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
      0]) + d34*d45*eps^3*mt2*j[PBttjA, 0, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0], 
 mi[24] -> -3*(d15 - d34)*d45*eps^4*j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
     0] + d45*eps^3*mt2*j[PBttjA, 0, 2, 1, 0, 1, 1, 1, 1, 0, 0, -1] + 
   d34*d45*eps^3*mt2*j[PBttjA, 0, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0], 
 mi[25] -> (d34*eps^3*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
     j[PBttjA, -1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0])/tr5 + 
   (eps^3*(d12*d15*d23 - d12*d23^2 - 2*d12*d23*d34 - d23^2*d34 - 
      d15*d23*d45 + d23*d34*d45 + d15*d23*mt2 - d23^2*mt2 - d12*d34*mt2 - 
      2*d23*d34*mt2 + d34*d45*mt2 - d34*mt2^2)*j[PBttjA, -1, 1, 1, 0, 1, 0, 
      1, 2, 0, 0, 0])/tr5 - (eps^3*(d12*d15^2 - d12*d15*d23 - d12*d15*d34 - 
      d12*d23*d34 - d15*d23*d34 + d23*d34^2 - d15^2*d45 + 2*d15*d34*d45 - 
      d34^2*d45 + d15^2*mt2 - d15*d23*mt2 - d12*d34*mt2 - d15*d34*mt2 - 
      d23*d34*mt2 + d34^2*mt2 + 2*d34*d45*mt2 - d34*mt2^2)*
     j[PBttjA, -1, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0])/tr5 - 
   (d34*eps^3*(d12*d15 - d12*d23 + d23*d34 - d15*d45 + 2*d23*d45 + d34*d45 + 
      d15*mt2 - d23*mt2)*j[PBttjA, -1, 1, 1, 0, 1, 1, 1, 2, 0, -1, 0])/tr5 + 
   (eps^3*(d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + d15*d23*d34 - d23^2*d34 - 
      d15^2*d45 + d15*d23*d45 + d15*d34*d45 + d23*d34*d45 + d15^2*mt2 - 
      2*d15*d23*mt2 + d23^2*mt2 + d34*d45*mt2)*j[PBttjA, -1, 1, 1, 0, 1, 1, 
      1, 2, 0, 0, -1])/tr5 + (2*d34*eps^3*(d12*d15*d23 - d12*d23^2 + 
      d23^2*d34 + d15*d23*d45 - d23*d34*d45 + d15*d23*mt2 - d23^2*mt2 - 
      d34*d45*mt2)*j[PBttjA, -1, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0])/tr5 - 
   (d34*eps^3*(d12*d15 - d12*d23 + d23*d34 - d15*d45 + 2*d23*d45 + d34*d45 + 
      d15*mt2 - d23*mt2)*j[PBttjA, 0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0])/tr5 + 
   (eps^3*(d12^2*d15 - d12^2*d23 + d12*d23*d34 - 2*d12*d15*d45 + 
      d12*d23*d45 + d12*d34*d45 + d23*d34*d45 + d15*d45^2 - d34*d45^2 + 
      2*d12*d15*mt2 - 2*d12*d23*mt2 + d23*d34*mt2 - 2*d15*d45*mt2 + 
      d23*d45*mt2 + d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*
     j[PBttjA, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0])/tr5 - 
   (eps^3*(d12^2*d15 - d12^2*d23 - d12*d15*d34 + 2*d12*d23*d34 - d23*d34^2 - 
      d12*d15*d45 - d12*d34*d45 - d15*d34*d45 + d34^2*d45 + 2*d12*d15*mt2 - 
      2*d12*d23*mt2 - d15*d34*mt2 + 2*d23*d34*mt2 - d15*d45*mt2 - 
      d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*j[PBttjA, 0, 0, 1, 0, 1, 1, 0, 2, 
      0, 0, 0])/tr5 + (2*d34*d45*eps^3*(-d12 + d34 + d45 - mt2)*
     j[PBttjA, 0, 0, 1, 0, 1, 1, 1, 2, 0, -1, 0])/tr5 - 
   (d45*eps^3*(-(d12*d15) + d12*d23 + 2*d15*d34 - d23*d34 + d15*d45 + 
      d34*d45 - d15*mt2 + d23*mt2)*j[PBttjA, 0, 0, 1, 0, 1, 1, 1, 2, 0, 0, 
      -1])/tr5 + (2*d34*d45*eps^3*(d12*d15 + d12*d23 - d23*d34 - d15*d45 + 
      d34*d45 + d15*mt2 + d23*mt2)*j[PBttjA, 0, 0, 1, 0, 1, 1, 1, 2, 0, 0, 
      0])/tr5 + (eps^3*(d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + d15*d23*d34 - 
      d23^2*d34 - d15^2*d45 + d15*d23*d45 + d15*d34*d45 + d23*d34*d45 + 
      d15^2*mt2 - 2*d15*d23*mt2 + d23^2*mt2 + d34*d45*mt2)*
     j[PBttjA, 0, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0])/tr5 + 
   (eps^3*(d12*d15*d23 - d12*d23^2 + d23^2*d34 + d12*d15*d45 + d12*d23*d45 + 
      d15*d23*d45 - 2*d23*d34*d45 - d15*d45^2 + d34*d45^2 + d15*d23*mt2 - 
      d23^2*mt2 + d12*d45*mt2 + d15*d45*mt2 + d23*d45*mt2 - 2*d34*d45*mt2 - 
      d45^2*mt2 + d45*mt2^2)*j[PBttjA, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0])/
    tr5 - (eps^3*(d12*d15^2 - d12*d15*d23 + d15*d23*d34 + 2*d12*d15*d45 + 
      d15^2*d45 - d15*d34*d45 + d15^2*mt2 - d15*d23*mt2 + d12*d45*mt2 + 
      2*d15*d45*mt2 - d34*d45*mt2 + d45*mt2^2)*j[PBttjA, 0, 1, 0, 0, 1, 1, 0, 
      2, 0, 0, 0])/tr5 - (d45*eps^3*(-(d12*d15) + d12*d23 + 2*d15*d34 - 
      d23*d34 + d15*d45 + d34*d45 - d15*mt2 + d23*mt2)*
     j[PBttjA, 0, 1, 0, 0, 1, 1, 1, 2, 0, -1, 0])/tr5 + 
   (d45*eps^3*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     j[PBttjA, 0, 1, 0, 0, 1, 1, 1, 2, 0, 0, -1])/tr5 + 
   (2*d45*eps^3*(-(d12*d15^2) + d12*d15*d23 + d15*d23*d34 + d15^2*d45 - 
      d15*d34*d45 - d15^2*mt2 + d15*d23*mt2 - d34*d45*mt2)*
     j[PBttjA, 0, 1, 0, 0, 1, 1, 1, 2, 0, 0, 0])/tr5 - 
   (eps^3*(d12*d15^2 - d12*d15*d23 - d12*d15*d34 - d12*d23*d34 - 
      d15*d23*d34 + d23*d34^2 - d15^2*d45 + 2*d15*d34*d45 - d34^2*d45 + 
      d15^2*mt2 - d15*d23*mt2 - d12*d34*mt2 - d15*d34*mt2 - d23*d34*mt2 + 
      d34^2*mt2 + 2*d34*d45*mt2 - d34*mt2^2)*j[PBttjA, 0, 1, 1, -1, 0, 1, 1, 
      2, 0, 0, 0])/tr5 - (eps^3*(d12^2*d15 + d12^2*d23 + 2*d12*d15*d23 - 
      d12*d23*d34 - d12*d15*d45 + d12*d34*d45 + d12^2*mt2 + 2*d12*d15*mt2 + 
      2*d12*d23*mt2 + 2*d15*d23*mt2 - d12*d34*mt2 - d23*d34*mt2 - 
      d12*d45*mt2 - d15*d45*mt2 + 2*d12*mt2^2 + d15*mt2^2 + d23*mt2^2 - 
      d34*mt2^2 - d45*mt2^2 + mt2^3)*j[PBttjA, 0, 1, 1, -1, 1, 0, 1, 2, 0, 0, 
      0])/tr5 + (eps^3*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + 
      d12^2*mt2 + 4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 
      2*d15*d34*mt2 + d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + 
      mt2^3)*j[PBttjA, 0, 1, 1, -1, 1, 1, 0, 2, 0, 0, 0])/tr5 - 
   (eps^3*(d12^2*d15 - d12^2*d23 - d12*d15*d34 + 2*d12*d23*d34 - d23*d34^2 - 
      d12*d15*d45 - d12*d34*d45 - d15*d34*d45 + d34^2*d45 + 2*d12*d15*mt2 - 
      2*d12*d23*mt2 - d15*d34*mt2 + 2*d23*d34*mt2 - d15*d45*mt2 - 
      d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*j[PBttjA, 0, 1, 1, -1, 1, 1, 1, 2, 
      0, -1, 0])/tr5 - (eps^3*(d12*d15^2 - d12*d15*d23 + d15*d23*d34 + 
      2*d12*d15*d45 + d15^2*d45 - d15*d34*d45 + d15^2*mt2 - d15*d23*mt2 + 
      d12*d45*mt2 + 2*d15*d45*mt2 - d34*d45*mt2 + d45*mt2^2)*
     j[PBttjA, 0, 1, 1, -1, 1, 1, 1, 2, 0, 0, -1])/tr5 + 
   (2*eps^3*(d12^2*d15^2 - d12^2*d15*d23 + d12*d15*d23*d34 - d12*d15^2*d45 + 
      d12*d15*d34*d45 + 2*d12*d15^2*mt2 - 2*d12*d15*d23*mt2 + 
      d15*d23*d34*mt2 - d15^2*d45*mt2 + d12*d34*d45*mt2 + d15*d34*d45*mt2 - 
      d34^2*d45*mt2 + d15^2*mt2^2 - d15*d23*mt2^2 + d34*d45*mt2^2)*
     j[PBttjA, 0, 1, 1, -1, 1, 1, 1, 2, 0, 0, 0])/tr5 + 
   (eps^3*(d12*d15*d23 - d12*d23^2 - 2*d12*d23*d34 - d23^2*d34 - 
      d15*d23*d45 + d23*d34*d45 + d15*d23*mt2 - d23^2*mt2 - d12*d34*mt2 - 
      2*d23*d34*mt2 + d34*d45*mt2 - d34*mt2^2)*j[PBttjA, 0, 1, 1, 0, 0, 1, 1, 
      2, -1, 0, 0])/tr5 + (2*d34*eps^3*(d12*d15*d23 - d12*d23^2 + d23^2*d34 + 
      d15*d23*d45 - d23*d34*d45 + d15*d23*mt2 - d23^2*mt2 - d34*d45*mt2)*
     j[PBttjA, 0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0])/tr5 + 
   (eps^3*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
      4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
      d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
     j[PBttjA, 0, 1, 1, 0, 1, 0, 1, 2, -1, 0, 0])/tr5 - 
   (2*eps^3*(d12^2*d15*d23 - d12^2*d23^2 + d12*d23^2*d34 - d12*d15*d23*d45 - 
      d12*d23*d34*d45 + 2*d12*d15*d23*mt2 - 2*d12*d23^2*mt2 + d23^2*d34*mt2 - 
      d15*d23*d45*mt2 - d12*d34*d45*mt2 - d23*d34*d45*mt2 + d34*d45^2*mt2 + 
      d15*d23*mt2^2 - d23^2*mt2^2 - d34*d45*mt2^2)*j[PBttjA, 0, 1, 1, 0, 1, 
      0, 1, 2, 0, 0, 0])/tr5 - 
   (eps^3*(d12^2*d15 + d12^2*d23 + 2*d12*d15*d23 - d12*d23*d34 - 
      d12*d15*d45 + d12*d34*d45 + d12^2*mt2 + 2*d12*d15*mt2 + 2*d12*d23*mt2 + 
      2*d15*d23*mt2 - d12*d34*mt2 - d23*d34*mt2 - d12*d45*mt2 - d15*d45*mt2 + 
      2*d12*mt2^2 + d15*mt2^2 + d23*mt2^2 - d34*mt2^2 - d45*mt2^2 + mt2^3)*
     j[PBttjA, 0, 1, 1, 0, 1, 1, 0, 2, -1, 0, 0])/tr5 + 
   (2*eps^3*(d12^2*d15^2 - d12^2*d15*d23 + d12*d15*d23*d34 - d12*d15^2*d45 + 
      d12*d15*d34*d45 + 2*d12*d15^2*mt2 - 2*d12*d15*d23*mt2 + 
      d15*d23*d34*mt2 - d15^2*d45*mt2 + d12*d34*d45*mt2 + d15*d34*d45*mt2 - 
      d34^2*d45*mt2 + d15^2*mt2^2 - d15*d23*mt2^2 + d34*d45*mt2^2)*
     j[PBttjA, 0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0])/tr5 - 
   (2*eps^3*(d12^2*d15^2 - 2*d12^2*d15*d23 + d12^2*d23^2 + 
      2*d12*d15*d23*d34 - 2*d12*d23^2*d34 + d23^2*d34^2 - 2*d12*d15^2*d45 + 
      2*d12*d15*d23*d45 + 2*d12*d15*d34*d45 + 2*d12*d23*d34*d45 + 
      2*d15*d23*d34*d45 - 2*d23*d34^2*d45 + d15^2*d45^2 - 2*d15*d34*d45^2 + 
      d34^2*d45^2 + 2*d12*d15^2*mt2 - 4*d12*d15*d23*mt2 + 2*d12*d23^2*mt2 + 
      2*d15*d23*d34*mt2 - 2*d23^2*d34*mt2 - 2*d15^2*d45*mt2 + 
      2*d15*d23*d45*mt2 + 2*d12*d34*d45*mt2 + 2*d15*d34*d45*mt2 + 
      2*d23*d34*d45*mt2 - 2*d34^2*d45*mt2 - 2*d34*d45^2*mt2 + d15^2*mt2^2 - 
      2*d15*d23*mt2^2 + d23^2*mt2^2 + 2*d34*d45*mt2^2)*
     j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0])/tr5 + 
   (eps^3*(d12^2*d15 - d12^2*d23 + d12*d23*d34 - 2*d12*d15*d45 + 
      d12*d23*d45 + d12*d34*d45 + d23*d34*d45 + d15*d45^2 - d34*d45^2 + 
      2*d12*d15*mt2 - 2*d12*d23*mt2 + d23*d34*mt2 - 2*d15*d45*mt2 + 
      d23*d45*mt2 + d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*
     j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 2, -1, -1, 0])/tr5 + 
   (eps^3*(d12*d15*d23 - d12*d23^2 + d23^2*d34 + d12*d15*d45 + d12*d23*d45 + 
      d15*d23*d45 - 2*d23*d34*d45 - d15*d45^2 + d34*d45^2 + d15*d23*mt2 - 
      d23^2*mt2 + d12*d45*mt2 + d15*d45*mt2 + d23*d45*mt2 - 2*d34*d45*mt2 - 
      d45^2*mt2 + d45*mt2^2)*j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 2, -1, 0, -1])/
    tr5 - (2*eps^3*(d12^2*d15*d23 - d12^2*d23^2 + d12*d23^2*d34 - 
      d12*d15*d23*d45 - d12*d23*d34*d45 + 2*d12*d15*d23*mt2 - 
      2*d12*d23^2*mt2 + d23^2*d34*mt2 - d15*d23*d45*mt2 - d12*d34*d45*mt2 - 
      d23*d34*d45*mt2 + d34*d45^2*mt2 + d15*d23*mt2^2 - d23^2*mt2^2 - 
      d34*d45*mt2^2)*j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 2, -1, 0, 0])/tr5 + 
   (2*d34*d45*eps^3*(d12*d15 + d12*d23 - d23*d34 - d15*d45 + d34*d45 + 
      d15*mt2 + d23*mt2)*j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 2, 0, -1, 0])/tr5 + 
   (2*d45*eps^3*(-(d12*d15^2) + d12*d15*d23 + d15*d23*d34 + d15^2*d45 - 
      d15*d34*d45 - d15^2*mt2 + d15*d23*mt2 - d34*d45*mt2)*
     j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, -1])/tr5 + 
   (4*d34*d45*eps^3*(-2*d12*d15*d23 - 2*d15*d23*mt2 + d34*d45*mt2)*
     j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0])/tr5, 
 mi[26] -> -((d34*eps^3*(-2*d15*d23 + 2*d23^2 + 2*d23*d34 + d34*mt2)*
      j[PBttjA, 0, 1, 1, 0, -1, 1, 1, 2, 0, 0, 0])/tr5) - 
   (2*eps^3*(d12*d15*d23 - d12*d23^2 - 2*d12*d23*d34 - d23^2*d34 - 
      d15*d23*d45 + d23*d34*d45 + d15*d23*mt2 - d23^2*mt2 - d12*d34*mt2 - 
      2*d23*d34*mt2 + d34*d45*mt2 - d34*mt2^2)*j[PBttjA, 0, 1, 1, 0, 0, 0, 1, 
      2, 0, 0, 0])/tr5 + (2*eps^3*(d12*d15^2 - d12*d15*d23 - d12*d15*d34 - 
      d12*d23*d34 - d15*d23*d34 + d23*d34^2 - d15^2*d45 + 2*d15*d34*d45 - 
      d34^2*d45 + d15^2*mt2 - d15*d23*mt2 - d12*d34*mt2 - d15*d34*mt2 - 
      d23*d34*mt2 + d34^2*mt2 + 2*d34*d45*mt2 - d34*mt2^2)*
     j[PBttjA, 0, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0])/tr5 + 
   (2*d34*eps^3*(d12*d15 - d12*d23 + d23*d34 - d15*d45 + 2*d23*d45 + 
      d34*d45 + d15*mt2 - d23*mt2)*j[PBttjA, 0, 1, 1, 0, 0, 1, 1, 2, 0, -1, 
      0])/tr5 - (2*eps^3*(d12*d15^2 - 2*d12*d15*d23 + d12*d23^2 + 
      d15*d23*d34 - d23^2*d34 - d15^2*d45 + d15*d23*d45 + d15*d34*d45 + 
      d23*d34*d45 + d15^2*mt2 - 2*d15*d23*mt2 + d23^2*mt2 + d34*d45*mt2)*
     j[PBttjA, 0, 1, 1, 0, 0, 1, 1, 2, 0, 0, -1])/tr5 - 
   (4*d34*eps^3*(d12*d15*d23 - d12*d23^2 + d23^2*d34 + d15*d23*d45 - 
      d23*d34*d45 + d15*d23*mt2 - d23^2*mt2 - d34*d45*mt2)*
     j[PBttjA, 0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0])/tr5 - 
   (eps^3*(2*d12^2*d23 + 2*d12*d23^2 - 2*d12*d23*d45 + d12^2*mt2 + 
      4*d12*d23*mt2 + 2*d23^2*mt2 - 2*d12*d45*mt2 - 2*d23*d45*mt2 + 
      d45^2*mt2 + 2*d12*mt2^2 + 2*d23*mt2^2 - 2*d45*mt2^2 + mt2^3)*
     j[PBttjA, 0, 1, 1, 0, 1, -1, 1, 2, 0, 0, 0])/tr5 + 
   (2*eps^3*(d12^2*d15 + d12^2*d23 + 2*d12*d15*d23 - d12*d23*d34 - 
      d12*d15*d45 + d12*d34*d45 + d12^2*mt2 + 2*d12*d15*mt2 + 2*d12*d23*mt2 + 
      2*d15*d23*mt2 - d12*d34*mt2 - d23*d34*mt2 - d12*d45*mt2 - d15*d45*mt2 + 
      2*d12*mt2^2 + d15*mt2^2 + d23*mt2^2 - d34*mt2^2 - d45*mt2^2 + mt2^3)*
     j[PBttjA, 0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 0])/tr5 - 
   (2*eps^3*(d12^2*d15 - d12^2*d23 + d12*d23*d34 - 2*d12*d15*d45 + 
      d12*d23*d45 + d12*d34*d45 + d23*d34*d45 + d15*d45^2 - d34*d45^2 + 
      2*d12*d15*mt2 - 2*d12*d23*mt2 + d23*d34*mt2 - 2*d15*d45*mt2 + 
      d23*d45*mt2 + d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*
     j[PBttjA, 0, 1, 1, 0, 1, 0, 1, 2, 0, -1, 0])/tr5 - 
   (2*eps^3*(d12*d15*d23 - d12*d23^2 + d23^2*d34 + d12*d15*d45 + 
      d12*d23*d45 + d15*d23*d45 - 2*d23*d34*d45 - d15*d45^2 + d34*d45^2 + 
      d15*d23*mt2 - d23^2*mt2 + d12*d45*mt2 + d15*d45*mt2 + d23*d45*mt2 - 
      2*d34*d45*mt2 - d45^2*mt2 + d45*mt2^2)*j[PBttjA, 0, 1, 1, 0, 1, 0, 1, 
      2, 0, 0, -1])/tr5 + (4*eps^3*(d12^2*d15*d23 - d12^2*d23^2 + 
      d12*d23^2*d34 - d12*d15*d23*d45 - d12*d23*d34*d45 + 2*d12*d15*d23*mt2 - 
      2*d12*d23^2*mt2 + d23^2*d34*mt2 - d15*d23*d45*mt2 - d12*d34*d45*mt2 - 
      d23*d34*d45*mt2 + d34*d45^2*mt2 + d15*d23*mt2^2 - d23^2*mt2^2 - 
      d34*d45*mt2^2)*j[PBttjA, 0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0])/tr5 - 
   (eps^3*(2*d12^2*d15 + 2*d12*d15^2 - 2*d12*d15*d34 + d12^2*mt2 + 
      4*d12*d15*mt2 + 2*d15^2*mt2 - 2*d12*d34*mt2 - 2*d15*d34*mt2 + 
      d34^2*mt2 + 2*d12*mt2^2 + 2*d15*mt2^2 - 2*d34*mt2^2 + mt2^3)*
     j[PBttjA, 0, 1, 1, 0, 1, 1, -1, 2, 0, 0, 0])/tr5 + 
   (2*eps^3*(d12^2*d15 - d12^2*d23 - d12*d15*d34 + 2*d12*d23*d34 - 
      d23*d34^2 - d12*d15*d45 - d12*d34*d45 - d15*d34*d45 + d34^2*d45 + 
      2*d12*d15*mt2 - 2*d12*d23*mt2 - d15*d34*mt2 + 2*d23*d34*mt2 - 
      d15*d45*mt2 - d34*d45*mt2 + d15*mt2^2 - d23*mt2^2)*
     j[PBttjA, 0, 1, 1, 0, 1, 1, 0, 2, 0, -1, 0])/tr5 + 
   (2*eps^3*(d12*d15^2 - d12*d15*d23 + d15*d23*d34 + 2*d12*d15*d45 + 
      d15^2*d45 - d15*d34*d45 + d15^2*mt2 - d15*d23*mt2 + d12*d45*mt2 + 
      2*d15*d45*mt2 - d34*d45*mt2 + d45*mt2^2)*j[PBttjA, 0, 1, 1, 0, 1, 1, 0, 
      2, 0, 0, -1])/tr5 - (4*eps^3*(d12^2*d15^2 - d12^2*d15*d23 + 
      d12*d15*d23*d34 - d12*d15^2*d45 + d12*d15*d34*d45 + 2*d12*d15^2*mt2 - 
      2*d12*d15*d23*mt2 + d15*d23*d34*mt2 - d15^2*d45*mt2 + d12*d34*d45*mt2 + 
      d15*d34*d45*mt2 - d34^2*d45*mt2 + d15^2*mt2^2 - d15*d23*mt2^2 + 
      d34*d45*mt2^2)*j[PBttjA, 0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0])/tr5 - 
   (2*d34*d45*eps^3*(-d12 + d34 + d45 - mt2)*j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 
      2, 0, -2, 0])/tr5 + (2*d45*eps^3*(-(d12*d15) + d12*d23 + 2*d15*d34 - 
      d23*d34 + d15*d45 + d34*d45 - d15*mt2 + d23*mt2)*
     j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 2, 0, -1, -1])/tr5 - 
   (4*d34*d45*eps^3*(d12*d15 + d12*d23 - d23*d34 - d15*d45 + d34*d45 + 
      d15*mt2 + d23*mt2)*j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 2, 0, -1, 0])/tr5 - 
   (d45*eps^3*(2*d15^2 - 2*d15*d23 + 2*d15*d45 + d45*mt2)*
     j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, -2])/tr5 - 
   (4*d45*eps^3*(-(d12*d15^2) + d12*d15*d23 + d15*d23*d34 + d15^2*d45 - 
      d15*d34*d45 - d15^2*mt2 + d15*d23*mt2 - d34*d45*mt2)*
     j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, -1])/tr5 - 
   (4*d34*d45*eps^3*(-2*d12*d15*d23 - 2*d15*d23*mt2 + d34*d45*mt2)*
     j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0])/tr5, 
 mi[27] -> 4*d23*eps^4*(d12 - d45 + mt2)*j[PBttjA, 0, 1, 1, 1, 1, 0, 1, 1, 0, 
    0, 0], mi[28] -> 2*Delta1*eps^4*(d12 + mt2)*j[PBttjA, 1, 1, 1, 0, 1, 0, 
    1, 1, 0, 0, 0], mi[29] -> 4*d45*eps^4*(d12 - d34 + mt2)*
   j[PBttjA, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0], 
 mi[30] -> -4*(d15 - d23)*d45*eps^4*j[PBttjA, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 
    0], mi[31] -> 2*Delta3*eps^4*(d12 + d23 + mt2)*
   j[PBttjA, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0], 
 mi[32] -> 2*eps^3*mt2*(d12 - d45 + mt2)*j[PBttjA, 0, 2, 1, 0, 1, 0, 1, 1, 0, 
    0, 0], mi[33] -> 4*beta*d45*eps^3*(d12 + mt2)*
   j[PBttjA, 0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0], 
 mi[34] -> 4*d23*d45*eps^3*j[PBttjA, 0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0], 
 mi[35] -> 4*d23*eps^3*(d12 + mt2)*j[PBttjA, 0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 
    0], mi[36] -> -2*(d15 - d23 - d34)*eps^4*j[PBttjA, 0, 1, 1, 0, 0, 1, 1, 
    1, 0, 0, 0], mi[37] -> 2*d34*eps^3*mt2*j[PBttjA, 0, 2, 1, 0, 0, 1, 1, 1, 
    0, 0, 0], mi[38] -> 2*eps^4*(d12 + d15 - d34 + mt2)*
   j[PBttjA, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0], 
 mi[39] -> 2*eps^3*mt2*(d12 - d34 + mt2)*j[PBttjA, 0, 2, 1, 0, 1, 1, 0, 1, 0, 
    0, 0], mi[40] -> 4*(d34 + d45)*eps^4*j[PBttjA, 1, 0, 1, 0, 0, 1, 1, 1, 0, 
    0, 0], mi[41] -> 4*d34*d45*eps^3*j[PBttjA, 1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 
    0], mi[42] -> 2*eps^4*(d12 - d34 - d45 + mt2)*
   j[PBttjA, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 mi[43] -> 2*eps^4*(d12 - d45 + mt2)*j[PBttjA, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 
    0], mi[44] -> 2*(d15 + d45)*eps^4*j[PBttjA, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 
    0], mi[45] -> 2*eps^3*(2*d15*d23 - d45*mt2)*j[PBttjA, 0, 2, 0, 1, 1, 1, 
    0, 1, 0, 0, 0], mi[46] -> 2*(d15 - d23 + d45)*eps^4*
   j[PBttjA, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0], 
 mi[47] -> 2*d45*eps^3*mt2*j[PBttjA, 1, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], 
 mi[48] -> Delta1*eps^4*j[PBttjA, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0], 
 mi[49] -> -2*beta*eps^3*(-1 + 2*eps)*(d12 + mt2)*
   j[PBttjA, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0], 
 mi[50] -> 4*d15*eps^3*(d12 + mt2)*j[PBttjA, 1, 1, 1, 0, 0, 1, 0, 2, 0, 0, 
    0], mi[51] -> -2*d23*eps^3*(-1 + 2*eps)*j[PBttjA, 0, 1, 1, 1, 0, 1, 0, 1, 
    0, 0, 0], mi[52] -> -2*d23*eps^3*(-1 + 2*eps)*
   j[PBttjA, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0], 
 mi[53] -> -2*beta*eps^3*(-1 + 2*eps)*(d12 + mt2)*
   j[PBttjA, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0], 
 mi[54] -> 4*d23*eps^3*(d12 + mt2)*j[PBttjA, 1, 1, 1, 0, 0, 0, 1, 2, 0, 0, 
    0], mi[55] -> -2*eps^3*(-1 + 2*eps)*(d12 - d45 + mt2)*
   j[PBttjA, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0], 
 mi[56] -> -2*d45*eps^3*(-1 + 2*eps)*j[PBttjA, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 
     0] + 4*d15*d45*eps^3*j[PBttjA, 0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0], 
 mi[57] -> 2*d45*eps^3*(2*d15 + mt2)*j[PBttjA, 0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 
    0], mi[58] -> -(Delta1*eps^3*(-1 + 2*eps)*j[PBttjA, 1, 1, 0, 1, 0, 1, 0, 
     1, 0, 0, 0]), mi[59] -> 
  (3*(d23 - d45)*eps^3*(-1 + 2*eps)*j[PBttjA, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
      0])/2 - d45*eps^2*(-1 + 2*eps)*mt2*j[PBttjA, 1, 2, 0, 1, 0, 1, 0, 1, 0, 
     0, 0], mi[60] -> -2*d45*eps^3*(-1 + 2*eps)*j[PBttjA, 0, 0, 1, 0, 1, 1, 
    1, 1, 0, 0, 0], mi[61] -> -4*d23*eps^3*(-1 + 2*eps)*(d12 + mt2)*
   j[PBttjA, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0], 
 mi[62] -> -(Delta1*eps^3*(-1 + 2*eps)*j[PBttjA, 1, 1, 0, 1, 1, 0, 1, 0, 0, 
     0, 0]), mi[63] -> 
  -(beta*eps^2*(-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*
      j[PBttjA, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0])/(2*(-1 + 4*eps)*mt2) + 
   beta*eps^2*(-1 + 2*eps)*(-1 + 3*eps)*j[PBttjA, 0, 1, 1, 0, 1, 0, 0, 1, 0, 
     0, 0], mi[64] -> (3*Delta2*(-1 + eps)*eps^2*(-1 + 2*eps)*(d15 + mt2)*
     j[PBttjA, 0, 1, 0, 0, 0, 1, 0, 1, 0, -1, 0])/(4*d15^2*d34*mt2) - 
   (Delta2*eps^2*(-1 + 2*eps)*(-2*d15^2 + 2*d15^2*eps + 3*d15*mt2 - 
      5*d15*eps*mt2 + 3*mt2^2 - 4*eps*mt2^2)*j[PBttjA, 0, 1, 0, 0, 0, 1, 0, 
      1, 0, 0, 0])/(4*d15^2*d34*mt2) + 
   (Delta2*eps^2*(-1 + 2*eps)*(-1 + 3*eps)*j[PBttjA, 0, 1, 1, 0, 0, 1, 0, 1, 
      0, 0, 0])/(2*d34), mi[65] -> eps^2*(-1 + 2*eps)*(-1 + 3*eps)*
   j[PBttjA, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0], 
 mi[66] -> eps^2*(-1 + 2*eps)*(-1 + 3*eps)*j[PBttjA, 1, 0, 0, 1, 0, 1, 0, 1, 
    0, 0, 0], mi[67] -> eps^2*(-1 + 2*eps)*(-1 + 3*eps)*
   j[PBttjA, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0], 
 mi[68] -> eps^2*(-1 + 2*eps)*(-1 + 3*eps)*j[PBttjA, 1, 0, 1, 0, 0, 1, 0, 1, 
    0, 0, 0], mi[69] -> eps^2*(-1 + 2*eps)*(-1 + 3*eps)*
    j[PBttjA, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0] - 
   (d23 - d45)*eps^3*j[PBttjA, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0] + 
   eps^2*(-1 + 4*eps)*mt2*j[PBttjA, 0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0], 
 mi[70] -> Delta1*eps^3*j[PBttjA, 0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0], 
 mi[71] -> Delta1*eps^3*j[PBttjA, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0], 
 mi[72] -> -(eps^2*(-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*(d23 + mt2)*
      j[PBttjA, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0])/(4*d23*(-1 + 4*eps)*mt2) + 
   (eps^2*(-1 + 2*eps)*(-1 + 3*eps)*(2*d23 + mt2)*j[PBttjA, 0, 1, 0, 1, 1, 0, 
      0, 1, 0, 0, 0])/(2*d23) + (eps^3*(d23^2 - d23*d45 - d45*mt2)*
     j[PBttjA, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0])/d23, 
 mi[73] -> Delta1*eps^3*j[PBttjA, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0], 
 mi[74] -> (eps^2*(-1 + 2*eps)*(-2 + 3*eps)*(2*d23 + mt2)*
     j[PBttjA, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0])/(4*d15*d23) + 
   (eps^2*(-1 + 2*eps)*(-1 + 3*eps)*(2*d23 + mt2)*j[PBttjA, 0, 1, 0, 1, 0, 1, 
      0, 1, 0, 0, 0])/(2*d23) + (eps^2*(-1 + 2*eps)*(d15 + mt2)*(2*d23 + mt2)*
     j[PBttjA, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0])/(2*d15*d23), 
 mi[75] -> (Delta1*eps^2*(-1 + 2*eps)*(-2 + 3*eps)*j[PBttjA, 0, 1, 0, 0, 0, 
      0, 1, 1, 0, 0, 0])/(4*d23*d45) + 
   (Delta1*eps^2*(-1 + 2*eps)*(d23 + mt2)*j[PBttjA, 0, 2, 0, 0, 0, 0, 1, 1, 
      0, 0, 0])/(2*d23*d45) + (Delta1*eps^2*(-1 + 2*eps)*(-1 + 3*eps)*
     j[PBttjA, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0])/(2*d45), 
 mi[76] -> -2*beta*eps^3*(-1 + 2*eps)*(d12 + mt2)*
   j[PBttjA, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0], 
 mi[77] -> eps^2*(-1 + 2*eps)^2*j[PBttjA, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0], 
 mi[78] -> eps^2*(-1 + 2*eps)^2*j[PBttjA, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0], 
 mi[79] -> -((-1 + eps)*eps^2*(-1 + 2*eps)*(2*d23 + mt2)*
      j[PBttjA, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0])/(2*d23*mt2) + 
   (eps^2*(-1 + 2*eps)^2*(2*d23 + mt2)*j[PBttjA, 0, 1, 0, 1, 1, 0, 1, 0, 0, 
      0, 0])/(2*d23), mi[80] -> 
  -(eps*(-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*j[PBttjA, 0, 0, 0, 1, 1, 0, 0, 
      1, 0, 0, 0])/(2*d45), 
 mi[81] -> -(eps*(-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*
     j[PBttjA, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0])/(2*d34), 
 mi[82] -> -(eps*(-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*
     j[PBttjA, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0])/(2*(d12 + mt2)), 
 mi[83] -> -(eps*(-1 + 2*eps)*(-2 + 3*eps)*(-1 + 4*eps)*(2*d23 + mt2)*
      j[PBttjA, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0])/(4*d23^2) - 
   (eps*(-1 + 2*eps)*(2*d23 + mt2)*(d23*eps - mt2 + 4*eps*mt2)*
     j[PBttjA, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0])/(2*d23^2), 
 mi[84] -> (eps^2*(-1 + 2*eps)*(-2 + 3*eps)*j[PBttjA, 0, 1, 0, 0, 0, 0, 1, 1, 
      0, 0, 0])/(2*d23) + (eps^2*(-1 + 2*eps)*(d23 + mt2)*
     j[PBttjA, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0])/d23, 
 mi[85] -> -(eps*(-1 + 2*eps)*(-2 + 3*eps)*(-1 + 4*eps)*(2*d15 + mt2)*
      j[PBttjA, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0])/(4*d15^2) - 
   (eps*(-1 + 2*eps)*(2*d15 + mt2)*(d15*eps - mt2 + 4*eps*mt2)*
     j[PBttjA, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0])/(2*d15^2), 
 mi[86] -> (eps^2*(-1 + 2*eps)*(-2 + 3*eps)*j[PBttjA, 0, 1, 0, 0, 0, 1, 0, 1, 
      0, 0, 0])/(2*d15) + (eps^2*(-1 + 2*eps)*(d15 + mt2)*
     j[PBttjA, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0])/d15, 
 mi[87] -> (eps^2*(-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*
    j[PBttjA, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0])/((-1 + 4*eps)*mt2), 
 mi[88] -> ((-1 + eps)*eps^2*(-1 + 2*eps)*j[PBttjA, 0, 1, 0, 0, 1, 0, 1, 0, 
     0, 0, 0])/mt2}


==> anc/boundary/jList.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{j[PBttjA, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0], 
 j[PBttjA, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0], 
 j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0], 
 j[PBttjA, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0], 
 j[PBttjA, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0], 
 j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0], 
 j[PBttjA, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0], 
 j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1], 
 j[PBttjA, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0], 
 j[PBttjA, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1], 
 j[PBttjA, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0], 
 j[PBttjA, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1], 
 j[PBttjA, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0], 
 j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1], 
 j[PBttjA, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0], 
 j[PBttjA, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0], 
 j[PBttjA, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0], 
 j[PBttjA, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0], 
 j[PBttjA, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1], 
 j[PBttjA, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0], 
 j[PBttjA, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1], 
 j[PBttjA, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1], 
 j[PBttjA, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0], 
 j[PBttjA, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, -1], 
 j[PBttjA, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0], 
 j[PBttjA, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1], 
 j[PBttjA, 1, 1, 1, -1, 0, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, -1, 1, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0], 
 j[PBttjA, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, -1], 
 j[PBttjA, 1, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0], 
 j[PBttjA, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0], 
 j[PBttjA, 1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0], 
 j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0], 
 j[PBttjA, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1], 
 j[PBttjA, -1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, -1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, -1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, -1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0], 
 j[PBttjA, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1], 
 j[PBttjA, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 0, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0], 
 j[PBttjA, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1], 
 j[PBttjA, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0], 
 j[PBttjA, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1], 
 j[PBttjA, 0, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0], 
 j[PBttjA, 0, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0], 
 j[PBttjA, 0, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0], 
 j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0], 
 j[PBttjA, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1], 
 j[PBttjA, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 1, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 2, 0, 1, 0, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, -1, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 0, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 1, 0, 1, 0, 2, -1, 0, 0], 
 j[PBttjA, 0, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 1, -1, 1, 1, 0, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 1, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 1, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 1, 0, 1, 1, 0, 1, 0, 2, -1, 0, 0], 
 j[PBttjA, 1, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 1, 1, -1, 1, 0, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 1, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 1, 1, 0, 1, 0, 1, 0, 2, -1, 0, 0], 
 j[PBttjA, 1, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, -1, 0, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, 0, 0, 1, 0, 2, -1, 0, 0], 
 j[PBttjA, 1, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, 1, 0, 1, 0, 2, -2, 0, 0], 
 j[PBttjA, 1, 1, 1, 1, 0, 1, 0, 2, -1, 0, 0], 
 j[PBttjA, 1, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, -1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, 0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, -1, 0, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 0, 1, 1, 2, -1, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, 1, -1, 1, 0, 0, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, 1, 0, 1, -1, 0, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, 1, 0, 1, 0, 0, 1, 1, 2, -1, 0, 0], 
 j[PBttjA, 1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, 1, 1, -1, 0, 0, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, 1, 1, 0, -1, 0, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, 1, 1, 0, 0, 0, 1, 1, 2, -1, 0, 0], 
 j[PBttjA, 1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, -2, 0, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, -1, 0, 1, 1, 2, -1, 0, 0], 
 j[PBttjA, 1, 1, 1, -1, 0, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0], 
 j[PBttjA, 1, 1, 1, 0, 0, 1, 1, 2, -1, 0, 0], 
 j[PBttjA, 1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, -2, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, -1, 0, 1, 1, 1, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, -1, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, -1, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, -1, 1, 1, 1, 1, 1, 0, 2, -1, 0, 0], 
 j[PBttjA, -1, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 0, -1, 1, 1, 1, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 0, 0, 0, 1, 1, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 0, 0, 1, 1, 1, 1, 0, 2, -1, 0, 0], 
 j[PBttjA, 0, 0, 1, 1, 1, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, -1, 1, 1, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 1, 1, 1, 0, 2, -1, 0, 0], 
 j[PBttjA, 0, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, -1, 1, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 1, 0, 2, -1, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 1, 1, 1, 0, 2, -2, 0, 0], 
 j[PBttjA, 0, 1, 1, 1, 1, 1, 0, 2, -1, 0, 0], 
 j[PBttjA, 0, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0], 
 j[PBttjA, 0, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 2, 1, 0, 1, 1, 1, 1, 0, 0, -1], 
 j[PBttjA, -1, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0], 
 j[PBttjA, -1, 1, 1, 0, 1, 1, 1, 2, 0, -1, 0], 
 j[PBttjA, -1, 1, 1, 0, 1, 1, 1, 2, 0, 0, -1], 
 j[PBttjA, -1, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0], 
 j[PBttjA, 0, 0, 1, 0, 1, 1, 1, 2, 0, -1, 0], 
 j[PBttjA, 0, 0, 1, 0, 1, 1, 1, 2, 0, 0, -1], 
 j[PBttjA, 0, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 0, 1, 1, 1, 2, 0, -1, 0], 
 j[PBttjA, 0, 1, 0, 0, 1, 1, 1, 2, 0, 0, -1], 
 j[PBttjA, 0, 1, 0, 0, 1, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, -1, 1, 0, 1, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, -1, 1, 1, 1, 2, 0, -1, 0], 
 j[PBttjA, 0, 1, 1, -1, 1, 1, 1, 2, 0, 0, -1], 
 j[PBttjA, 0, 1, 1, -1, 1, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 0, 1, 2, -1, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 2, -1, -1, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 2, -1, 0, -1], 
 j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 2, -1, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 2, 0, -1, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, -1], 
 j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, -1, 1, 1, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 0, 1, 1, 2, 0, -1, 0], 
 j[PBttjA, 0, 1, 1, 0, 0, 1, 1, 2, 0, 0, -1], 
 j[PBttjA, 0, 1, 1, 0, 1, -1, 1, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 0, 1, 2, 0, -1, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 0, 1, 2, 0, 0, -1], 
 j[PBttjA, 0, 1, 1, 0, 1, 1, -1, 2, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 1, 0, 2, 0, -1, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 1, 0, 2, 0, 0, -1], 
 j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 2, 0, -2, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 2, 0, -1, -1], 
 j[PBttjA, 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, -2], 
 j[PBttjA, 0, 2, 1, 0, 1, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0], 
 j[PBttjA, 0, 2, 1, 0, 0, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 0, 2, 0, 1, 1, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0], 
 j[PBttjA, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0], 
 j[PBttjA, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 0, 0, 1, 0, 1, 0, -1, 0], 
 j[PBttjA, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0], 
 j[PBttjA, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0], 
 j[PBttjA, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0], 
 j[PBttjA, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0], 
 j[PBttjA, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0], 
 j[PBttjA, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0], 
 j[PBttjA, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0], 
 j[PBttjA, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0]}


==> anc/boundary/run.wl <==
(* ::Package:: *)

current = If[$FrontEnd===Null,$InputFileName,NotebookFileName[]]//DirectoryName;


(* AMFlow can be obtained from https://gitlab.com/multiloop-pku/amflow *)
(* AMFlow is documented in https://arxiv.org/pdf/2201.11669.pdf *)
Get["AMFlow.m"];


(*set ibp reducer, could be "FiniteFlow+LiteRed" or "Kira"*)
SetReductionOptions["IBPReducer" -> "FiniteFlow+LiteRed","BlackBoxRank"->3,"BlackBoxDot"->0];


(*configuration of two-loop box-pentagon*)
AMFlowInfo["Family"] = PBttjA;
AMFlowInfo["Loop"] = {l1,l2};
AMFlowInfo["Leg"] = {p1, p2, p3, p4, p5};
AMFlowInfo["Conservation"] = {p5 -> -p1-p2-p3-p4};
AMFlowInfo["Replacement"] = {p1^2->mt2,(p1+p2)^2->2d12+2 mt2,(p1+p3)^2->-2d12-2d23+2d45- mt2,(p1+p4)^2->-2d15+2d23-2d45+mt2,(p1+p5)^2->2d15+mt2,p2^2->mt2,(p2+p3)^2->2d23+mt2,(p2+p4)^2->2d15-2d23-2d34+mt2,(p2+p5)^2->-2d12-2d15+2d34- mt2,p3^2->0,(p3+p4)^2->2d34,(p3+p5)^2->2d12-2d34-2d45+2mt2,p4^2->0,(p4+p5)^2->2d45,p5^2->0};
AMFlowInfo["Propagator"] = {l1^2,-mt2+(l1-p1)^2,(l1-p1-p2)^2,(l1-p1-p2-p3)^2,l2^2,(l2-p5)^2,(l2-p4-p5)^2,(l1+l2)^2,(l1+p5)^2,-mt2+(l2+p1)^2,(l2+p1+p2)^2(*,((l1+p4)^2),((l2+p3)^2)*)};
AMFlowInfo["Cut"] = {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0};
AMFlowInfo["Numeric"] ={d12->131/160,d23->119/200,d34->-(153/40),d45->17/2,d15->-(1581/400),mt2->1/32};
AMFlowInfo["NThread"] = 14;


(*load the list of scalar integrals in LiteRed format.*)


integrals=Get[FileNameJoin[{current, "jList.m"}]];


(*evaluate given integrals with given precision goal up to given eps order*)
(*values of masters are also included*)
precision = 10;
order = 7;
sol = SolveIntegrals[integrals, precision, order];


boundjs = Join[{{d12->271/400,d23->1221/200,d34->-(222/25),d45->37/2,d15->-(2479/400),mt2->1/16}},sol];


(*load UT basis*)


UTbasis = Get[FileNameJoin[{current,"../","basisDef.m"}]][[All,2]];


(*load roots definition*)


rootsDef = Get[FileNameJoin[{current,"../","rootsDef.m"}]];


(*Defining a sign flip for the roots Delta3 and Delta4, accordingly to the discussion in Section 5.*)


signRep = {
  Delta3->-Sign[d12+d23+mt2]*Delta3,
  Delta4->-Sign[d15-d23]*Delta4
}/.boundjs[[1]];


(* write boundary values and PS point to variable boundmis *)
(* multiply by prefactor and expand in eps *)
aux = Normal[Series[Exp[2*eps*EulerGamma]*UTbasis/.signRep/.rootsDef/.boundjs[[1]]/.boundjs[[2;;]],{eps,0,4}]];
boundmisAux = Coefficient[#,eps,Range[0,4]]&/@aux;
boundmis = Join[{boundjs[[1]]},{boundmisAux}];


==> anc/dlogMatrix.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(-5*dlog[W[2]])/2 - dlog[W[4]]/2 - dlog[W[5]] + dlog[W[7]]/2 - 
   (5*dlog[W[8]])/2 - dlog[W[10]]/2 + dlog[W[22]]/2 + dlog[W[23]] - 
   dlog[W[32]]/2, 4*dlog[W[53]] - 4*dlog[W[54]], 
  4*dlog[W[53]] - 4*dlog[W[54]] + 8*dlog[W[55]] + 8*dlog[W[57]] - 
   8*dlog[W[59]], -1/2*dlog[W[2]] + dlog[W[4]]/2 - dlog[W[7]]/2 - 
   dlog[W[8]]/2 - dlog[W[10]]/2 + dlog[W[22]]/2 - dlog[W[32]]/2, dlog[W[36]], 
  -8*dlog[W[53]] + 8*dlog[W[54]] - 8*dlog[W[55]] - 8*dlog[W[57]] + 
   8*dlog[W[59]], dlog[W[1]] + dlog[W[5]] + dlog[W[7]] - dlog[W[22]], 
  dlog[W[2]] - dlog[W[4]] + dlog[W[7]] + dlog[W[8]] + dlog[W[10]] - 
   dlog[W[22]] + dlog[W[32]], dlog[W[5]] - dlog[W[7]] + dlog[W[22]] - 
   dlog[W[23]], -8*dlog[W[53]] + 8*dlog[W[54]] - 8*dlog[W[55]] - 
   8*dlog[W[57]] + 8*dlog[W[59]], dlog[W[2]]/2 - dlog[W[4]]/2 + 
   dlog[W[7]]/2 + dlog[W[8]]/2 + dlog[W[10]]/2 - dlog[W[22]]/2 + 
   dlog[W[32]]/2, -dlog[W[5]] - dlog[W[7]] + 2*dlog[W[14]] + dlog[W[22]] - 
   dlog[W[23]], dlog[W[2]]/2 - dlog[W[4]]/2 + dlog[W[7]]/2 + dlog[W[8]]/2 + 
   dlog[W[10]]/2 - dlog[W[22]]/2 + dlog[W[32]]/2, 
  -2*dlog[W[40]] + 2*dlog[W[41]], -dlog[W[1]] - dlog[W[5]] - dlog[W[7]] + 
   dlog[W[22]], dlog[W[2]] + dlog[W[4]] - dlog[W[7]] + dlog[W[8]] + 
   dlog[W[10]] - dlog[W[22]] + dlog[W[32]], 12*dlog[W[53]] - 12*dlog[W[54]], 
  -dlog[W[49]] + dlog[W[50]], -2*dlog[W[53]] + 2*dlog[W[54]] + 
   4*dlog[W[55]] + 4*dlog[W[57]] - 4*dlog[W[59]], 
  dlog[W[2]] + dlog[W[4]] + dlog[W[7]] + dlog[W[8]] + dlog[W[10]] - 
   2*dlog[W[13]] - dlog[W[22]] + dlog[W[32]], 
  -2*dlog[W[53]] + 2*dlog[W[54]] + 4*dlog[W[55]] + 4*dlog[W[57]] - 
   4*dlog[W[59]], 0, -4*dlog[W[2]] + 4*dlog[W[4]] - 4*dlog[W[7]] - 
   4*dlog[W[8]] - 4*dlog[W[10]] + 4*dlog[W[22]] - 4*dlog[W[32]], 0, 
  4*dlog[W[53]] - 4*dlog[W[54]] + 8*dlog[W[55]] + 8*dlog[W[57]] - 
   8*dlog[W[59]], 4*dlog[W[53]] - 4*dlog[W[54]], 
  dlog[W[5]] + dlog[W[7]] - 2*dlog[W[14]] - dlog[W[22]] + dlog[W[23]], 
  2*dlog[W[40]] - 2*dlog[W[41]], dlog[W[1]] + dlog[W[5]] + dlog[W[7]] - 
   dlog[W[22]], dlog[W[1]] + dlog[W[5]] + dlog[W[7]] - dlog[W[22]], 0, 0, 0, 
  0, -1/2*dlog[W[1]] + (3*dlog[W[2]])/2 - dlog[W[4]]/2 - (3*dlog[W[5]])/2 + 
   (3*dlog[W[8]])/2 - dlog[W[10]]/2 + dlog[W[22]] - dlog[W[23]] - 
   dlog[W[32]]/2, 0, 0, 0, 0, 0, dlog[W[1]]/2 + dlog[W[2]]/2 - dlog[W[4]]/2 + 
   dlog[W[5]]/2 + dlog[W[7]] + dlog[W[8]]/2 + dlog[W[10]]/2 - dlog[W[22]] + 
   dlog[W[32]]/2, -3*dlog[W[2]] + 3*dlog[W[4]] - 3*dlog[W[7]] - 
   3*dlog[W[8]] - 3*dlog[W[10]] + 3*dlog[W[22]] - 3*dlog[W[32]], 
  -dlog[W[5]] - dlog[W[7]] + 2*dlog[W[14]] + dlog[W[22]] - dlog[W[23]], 
  3*dlog[W[1]] - 3*dlog[W[2]] + 3*dlog[W[4]] + 3*dlog[W[5]] - 3*dlog[W[8]] - 
   3*dlog[W[10]] - 3*dlog[W[32]], -2*dlog[W[1]] + 2*dlog[W[2]] - 
   2*dlog[W[4]] - 2*dlog[W[5]] + 2*dlog[W[8]] + 2*dlog[W[10]] + 
   2*dlog[W[32]], -3*dlog[W[2]] + 3*dlog[W[4]] - 3*dlog[W[7]] - 
   3*dlog[W[8]] - 3*dlog[W[10]] + 3*dlog[W[22]] - 3*dlog[W[32]], 
  -2*dlog[W[2]] + 2*dlog[W[4]] - 2*dlog[W[7]] - 2*dlog[W[8]] - 
   2*dlog[W[10]] + 2*dlog[W[22]] - 2*dlog[W[32]], 
  -2*dlog[W[40]] + 2*dlog[W[41]], 0, 0, 0, 3*dlog[W[2]] - 3*dlog[W[4]] - 
   3*dlog[W[5]] - 3*dlog[W[8]] - 3*dlog[W[10]] + 6*dlog[W[22]] - 
   3*dlog[W[23]] - 3*dlog[W[32]], 0, dlog[W[1]] - dlog[W[2]] + dlog[W[4]] + 
   2*dlog[W[5]] - dlog[W[7]] - 3*dlog[W[8]] + dlog[W[10]] - dlog[W[22]] + 
   dlog[W[23]] + dlog[W[32]], -3*dlog[W[2]] + 3*dlog[W[4]] - 3*dlog[W[7]] - 
   3*dlog[W[8]] - 3*dlog[W[10]] + 3*dlog[W[22]] - 3*dlog[W[32]], 
  (3*dlog[W[1]])/2 - (3*dlog[W[2]])/2 + (3*dlog[W[4]])/2 + (3*dlog[W[5]])/2 - 
   (3*dlog[W[8]])/2 - (3*dlog[W[10]])/2 - (3*dlog[W[32]])/2, 
  -2*dlog[W[1]] + 2*dlog[W[2]] - 2*dlog[W[4]] - 2*dlog[W[5]] + 2*dlog[W[8]] + 
   2*dlog[W[10]] + 2*dlog[W[32]], 0, -4*dlog[W[2]] + 4*dlog[W[4]] - 
   4*dlog[W[7]] - 4*dlog[W[8]] - 4*dlog[W[10]] + 4*dlog[W[22]] - 
   4*dlog[W[32]], 3*dlog[W[1]] + 3*dlog[W[2]] - 3*dlog[W[4]] + 3*dlog[W[5]] + 
   6*dlog[W[7]] + 3*dlog[W[8]] + 3*dlog[W[10]] - 6*dlog[W[22]] + 
   3*dlog[W[32]], dlog[W[5]] - dlog[W[7]] - dlog[W[22]] + dlog[W[23]], 
  -2*dlog[W[40]] + 2*dlog[W[41]], 0, 0, (-3*dlog[W[1]])/2 - 
   (3*dlog[W[2]])/2 + (3*dlog[W[4]])/2 - dlog[W[5]]/2 - 2*dlog[W[7]] - 
   (3*dlog[W[8]])/2 - (3*dlog[W[10]])/2 - 2*dlog[W[14]] + 2*dlog[W[22]] + 
   dlog[W[23]] - (3*dlog[W[32]])/2, (-3*dlog[W[1]])/2 - (3*dlog[W[5]])/2 - 
   (3*dlog[W[7]])/2 + (3*dlog[W[22]])/2, dlog[W[5]]/2 + dlog[W[7]]/2 - 
   dlog[W[14]] - dlog[W[22]]/2 + dlog[W[23]]/2, 
  (3*dlog[W[2]])/2 - (3*dlog[W[4]])/2 + (3*dlog[W[7]])/2 + (3*dlog[W[8]])/2 + 
   (3*dlog[W[10]])/2 - (3*dlog[W[22]])/2 + (3*dlog[W[32]])/2, 
  -dlog[W[1]] + dlog[W[2]] - dlog[W[4]] - dlog[W[5]] + dlog[W[8]] + 
   dlog[W[10]] + dlog[W[32]], dlog[W[40]] - dlog[W[41]], 
  3*dlog[W[40]] - 3*dlog[W[41]], 2*dlog[W[1]] - 4*dlog[W[2]] + 4*dlog[W[4]] + 
   4*dlog[W[5]] - 4*dlog[W[22]] + 2*dlog[W[23]], 
  -2*dlog[W[40]] + 2*dlog[W[41]], (-3*dlog[W[1]])/2 - (3*dlog[W[5]])/2 - 
   (3*dlog[W[7]])/2 + (3*dlog[W[22]])/2, -3*dlog[W[40]] + 3*dlog[W[41]], 0, 
  -dlog[W[1]] - 2*dlog[W[14]] + dlog[W[23]], -dlog[W[5]] - dlog[W[7]] + 
   2*dlog[W[14]] + dlog[W[22]] - dlog[W[23]], 0, 
  (-5*dlog[W[1]])/2 + dlog[W[2]]/2 - dlog[W[4]]/2 - (3*dlog[W[5]])/2 - 
   dlog[W[7]] - (3*dlog[W[8]])/2 - (3*dlog[W[10]])/2 - 4*dlog[W[14]] + 
   3*dlog[W[22]] + dlog[W[23]] - (3*dlog[W[32]])/2, 0, 
  (3*dlog[W[1]])/2 + dlog[W[5]] + dlog[W[7]] + dlog[W[14]] - dlog[W[22]] - 
   dlog[W[23]]/2, dlog[W[1]]/2 + dlog[W[5]]/2 + dlog[W[7]]/2 - dlog[W[22]]/2, 
  dlog[W[1]]/2 - dlog[W[2]] + dlog[W[4]] + dlog[W[5]]/2 - dlog[W[7]]/2 - 
   dlog[W[8]] - dlog[W[10]] + dlog[W[22]]/2 - dlog[W[32]], 
  dlog[W[1]] - dlog[W[2]] + dlog[W[4]] + dlog[W[5]] - dlog[W[8]] - 
   dlog[W[10]] - dlog[W[32]], dlog[W[1]]/2 + dlog[W[2]] - dlog[W[4]] + 
   dlog[W[5]]/2 + (3*dlog[W[7]])/2 + dlog[W[8]] + dlog[W[10]] - 
   (3*dlog[W[22]])/2 + dlog[W[32]], -1/2*dlog[W[1]] + dlog[W[2]]/2 - 
   dlog[W[4]]/2 - dlog[W[5]]/2 + dlog[W[8]]/2 + dlog[W[10]]/2 + 
   dlog[W[32]]/2, 0}, {-1/8*dlog[W[55]] - dlog[W[57]]/8 + dlog[W[59]]/8, 
  -dlog[W[2]] - dlog[W[4]] - 2*dlog[W[5]] - dlog[W[8]] - dlog[W[10]] - 
   dlog[W[32]] + dlog[W[33]], dlog[W[2]] + dlog[W[4]] - dlog[W[5]] + 
   dlog[W[8]] + dlog[W[10]] - dlog[W[23]] + dlog[W[32]], 
  dlog[W[59]]/8 + dlog[W[60]]/8, dlog[W[68]]/8, dlog[W[23]] - dlog[W[25]], 0, 
  dlog[W[55]]/4 - dlog[W[59]]/4, dlog[W[57]]/8, 
  -dlog[W[4]] - dlog[W[19]] + dlog[W[23]], -1/8*dlog[W[53]], 
  dlog[W[53]]/8 + dlog[W[55]]/8 + dlog[W[57]]/8 - dlog[W[59]]/8, 
  -1/8*dlog[W[59]], dlog[W[66]]/4, 0, 0, 0, 0, 
  -1/2*dlog[W[23]] + dlog[W[25]]/2, 0, dlog[W[4]]/2 + dlog[W[19]]/2 - 
   dlog[W[23]]/2, dlog[W[67]]/4, 0, 0, dlog[W[4]]/2 + dlog[W[19]]/2 - 
   dlog[W[23]] + dlog[W[25]]/2, 0, 0, 0, dlog[W[53]]/8 - dlog[W[59]]/8 - 
   dlog[W[60]]/8, -1/8*dlog[W[55]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*dlog[W[53]])/8 + (3*dlog[W[55]])/8 - (3*dlog[W[59]])/8, 0, 0, 0, 
  (-3*dlog[W[60]])/8, -1/4*dlog[W[60]], 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*dlog[W[60]])/16, dlog[W[60]]/4, 0, 0, (-3*dlog[W[53]])/8 - 
   (3*dlog[W[55]])/8 + (3*dlog[W[59]])/8, 0, 0, 0, 0, 
  (3*dlog[W[53]])/16 + (3*dlog[W[55]])/16 - (3*dlog[W[59]])/16, 
  (-3*dlog[W[53]])/16 + (3*dlog[W[59]])/16, 0, 0, dlog[W[60]]/8, 0, 0, 0, 0, 
  0, 0, 0, -1/8*dlog[W[53]] + dlog[W[59]]/8, 0, 0, 
  (-9*dlog[W[53]])/16 - (3*dlog[W[55]])/16 + (9*dlog[W[59]])/16 - 
   (3*dlog[W[60]])/16, (-3*dlog[W[53]])/16 - (3*dlog[W[55]])/16 + 
   (3*dlog[W[59]])/16, 0, 0, -1/8*dlog[W[60]], -1/16*dlog[W[60]], 
  dlog[W[60]]/16, dlog[W[60]]/64, 0}, {-1/16*dlog[W[53]] + dlog[W[54]]/16, 
  dlog[W[2]]/2 + dlog[W[4]]/2 - dlog[W[7]]/2 + dlog[W[8]]/2 + dlog[W[10]]/2 - 
   dlog[W[22]]/2 + dlog[W[32]]/2, -1/2*dlog[W[2]] - dlog[W[4]]/2 - 
   2*dlog[W[5]] - dlog[W[7]]/2 - dlog[W[8]]/2 - dlog[W[10]]/2 - 
   dlog[W[22]]/2 - dlog[W[32]]/2 + dlog[W[33]], 
  dlog[W[53]]/16 + dlog[W[54]]/16 - dlog[W[59]]/8, 0, 
  -2*dlog[W[2]] + dlog[W[7]] - dlog[W[18]] + dlog[W[22]], 
  -1/8*dlog[W[53]] - dlog[W[54]]/8 + dlog[W[59]]/8, 
  dlog[W[53]]/8 - dlog[W[54]]/8, dlog[W[54]]/8, 
  -dlog[W[4]] - 2*dlog[W[8]] + dlog[W[22]], dlog[W[53]]/16 - dlog[W[54]]/16, 
  dlog[W[54]]/8, -1/16*dlog[W[53]] - dlog[W[54]]/16 + dlog[W[59]]/8, 0, 
  dlog[W[53]]/8 + dlog[W[54]]/8 - dlog[W[59]]/8, 
  dlog[W[53]]/8 - dlog[W[54]]/8, (3*dlog[W[2]])/2 + (3*dlog[W[4]])/2 - 
   (3*dlog[W[7]])/2 + (3*dlog[W[8]])/2 + (3*dlog[W[10]])/2 - 
   (3*dlog[W[22]])/2 + (3*dlog[W[32]])/2, 0, -1/2*dlog[W[2]] + dlog[W[7]]/4 - 
   dlog[W[18]]/4 + dlog[W[22]]/4, -1/8*dlog[W[54]], 
  -1/4*dlog[W[4]] - dlog[W[8]]/2 + dlog[W[22]]/4, 0, 
  dlog[W[53]]/2 + dlog[W[54]]/2, 0, dlog[W[2]]/2 + dlog[W[4]]/2 - 
   dlog[W[7]]/2 + dlog[W[8]]/2 + dlog[W[10]]/2 - dlog[W[22]]/2 + 
   dlog[W[32]]/2, dlog[W[2]]/2 + dlog[W[8]]/2 - dlog[W[10]]/2 + 
   dlog[W[18]]/2 - dlog[W[22]]/2 - dlog[W[32]]/2, 
  dlog[W[53]]/8 - dlog[W[54]]/8 + dlog[W[55]]/8 + dlog[W[57]]/8 - 
   dlog[W[59]]/8, dlog[W[66]]/4, -1/8*dlog[W[54]], -1/8*dlog[W[54]], 0, 0, 0, 
  0, -1/16*dlog[W[53]] + dlog[W[54]]/8 - dlog[W[55]]/8 - dlog[W[57]]/8 + 
   dlog[W[59]]/8, (-3*dlog[W[53]])/8, -1/4*dlog[W[53]], (3*dlog[W[59]])/8, 
  dlog[W[59]]/4, 0, -1/8*dlog[W[54]], (3*dlog[W[54]])/8, 
  -1/8*dlog[W[53]] + dlog[W[54]]/8 - dlog[W[55]]/8 - dlog[W[57]]/8 + 
   dlog[W[59]]/8, (3*dlog[W[53]])/8 - (3*dlog[W[59]])/8, 
  -1/4*dlog[W[53]] + dlog[W[59]]/4, (3*dlog[W[53]])/8 + (3*dlog[W[54]])/8 - 
   (3*dlog[W[59]])/8, dlog[W[53]]/4 + dlog[W[54]]/4 - dlog[W[59]]/4, 
  -1/4*dlog[W[66]], 0, -1/8*dlog[W[59]], (-3*dlog[W[53]])/8, 
  (-3*dlog[W[53]])/8 + (3*dlog[W[54]])/4 - (3*dlog[W[55]])/8 - 
   (3*dlog[W[57]])/8 + (3*dlog[W[59]])/8, 0, dlog[W[53]]/8 - dlog[W[54]]/8 + 
   dlog[W[55]]/8 + dlog[W[57]]/8 - dlog[W[59]]/8, 
  (-3*dlog[W[53]])/8 + (3*dlog[W[54]])/8, (3*dlog[W[53]])/16, 
  -1/4*dlog[W[53]], 0, dlog[W[53]]/2 + dlog[W[54]]/2 - dlog[W[59]], 
  (-3*dlog[W[53]])/8 - (3*dlog[W[54]])/4, dlog[W[53]]/8 - dlog[W[54]]/8 + 
   dlog[W[55]]/8 + dlog[W[57]]/8 - dlog[W[59]]/8, -1/4*dlog[W[66]], 0, 0, 
  (5*dlog[W[53]])/16 + dlog[W[54]]/4 + dlog[W[55]]/8 + dlog[W[57]]/8 - 
   dlog[W[59]]/8, (-3*dlog[W[53]])/8 + (3*dlog[W[54]])/16 + 
   (3*dlog[W[59]])/8, dlog[W[53]]/16 - dlog[W[54]]/16 + dlog[W[55]]/16 + 
   dlog[W[57]]/16 - dlog[W[59]]/16, (3*dlog[W[53]])/16 - (3*dlog[W[54]])/16, 
  -1/8*dlog[W[53]], dlog[W[66]]/8, (3*dlog[W[66]])/8, 
  dlog[W[53]]/2 - dlog[W[54]]/2 + dlog[W[55]]/4 + dlog[W[57]]/4 - 
   dlog[W[59]]/2, -1/4*dlog[W[66]], (3*dlog[W[53]])/16 + (3*dlog[W[54]])/16 - 
   (3*dlog[W[59]])/16, (-3*dlog[W[66]])/8, 0, dlog[W[53]]/8 + dlog[W[55]]/8 + 
   dlog[W[57]]/8 - dlog[W[59]]/8, -1/8*dlog[W[53]] + dlog[W[54]]/8 - 
   dlog[W[55]]/8 - dlog[W[57]]/8 + dlog[W[59]]/8, 0, 
  (3*dlog[W[53]])/8 + (3*dlog[W[54]])/8 + dlog[W[55]]/8 + dlog[W[57]]/8 - 
   (3*dlog[W[59]])/8, (-3*dlog[W[53]])/8 - (3*dlog[W[59]])/16, 
  -1/4*dlog[W[53]] - dlog[W[54]]/8 - dlog[W[55]]/16 - dlog[W[57]]/16 + 
   dlog[W[59]]/4, -1/16*dlog[W[53]] - dlog[W[54]]/16 + dlog[W[59]]/16, 
  (3*dlog[W[53]])/16 + dlog[W[54]]/16 - dlog[W[59]]/16, dlog[W[53]]/8, 
  (-5*dlog[W[53]])/16 - (3*dlog[W[54]])/16 + (3*dlog[W[59]])/16, 
  -1/16*dlog[W[53]], 0}, {0, 0, 0, -2*dlog[W[2]] - dlog[W[5]] - 
   4*dlog[W[10]] + dlog[W[18]] + dlog[W[25]], dlog[W[35]], -8*dlog[W[60]], 
  dlog[W[1]] + dlog[W[5]] - dlog[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -dlog[W[49]] - dlog[W[50]], 6*dlog[W[59]] + 4*dlog[W[60]], 0, 0, 
  -2*dlog[W[44]] + 2*dlog[W[45]], -4*dlog[W[1]] + 4*dlog[W[2]] - 
   4*dlog[W[4]] - 4*dlog[W[5]] + 4*dlog[W[8]] + 4*dlog[W[10]] + 
   4*dlog[W[32]], 0, 4*dlog[W[59]] + 4*dlog[W[60]], -4*dlog[W[59]], 0, 
  -2*dlog[W[38]] + 2*dlog[W[39]], dlog[W[1]] + 2*dlog[W[13]] - dlog[W[25]], 
  0, 0, 0, 0, 0, -1/2*dlog[W[1]] + dlog[W[2]]/2 - dlog[W[4]]/2 - 
   dlog[W[5]]/2 + dlog[W[8]]/2 + dlog[W[10]]/2 + dlog[W[32]]/2, 0, 0, 
  -3*dlog[W[2]] + 3*dlog[W[4]] + 3*dlog[W[8]] + 3*dlog[W[10]] - 
   3*dlog[W[18]] + 3*dlog[W[32]], -2*dlog[W[2]] + 2*dlog[W[4]] + 
   2*dlog[W[8]] + 2*dlog[W[10]] - 2*dlog[W[18]] + 2*dlog[W[32]], 0, 
  dlog[W[1]]/2 - dlog[W[2]]/2 + dlog[W[4]]/2 + dlog[W[5]]/2 - dlog[W[8]]/2 - 
   dlog[W[10]]/2 - dlog[W[32]]/2, 0, 0, 0, 0, 3*dlog[W[2]] + 3*dlog[W[4]] - 
   3*dlog[W[5]] + 3*dlog[W[8]] + 3*dlog[W[10]] - 3*dlog[W[25]] + 
   3*dlog[W[32]], 2*dlog[W[2]] + 2*dlog[W[4]] - 2*dlog[W[5]] + 2*dlog[W[8]] + 
   2*dlog[W[10]] - 2*dlog[W[25]] + 2*dlog[W[32]], 0, 0, 
  dlog[W[2]] - dlog[W[4]] - dlog[W[8]] - dlog[W[10]] + dlog[W[18]] - 
   dlog[W[32]], 0, 0, 0, dlog[W[1]] - dlog[W[2]] + dlog[W[4]] + dlog[W[5]] - 
   dlog[W[8]] - dlog[W[10]] - dlog[W[32]], 0, 
  (3*dlog[W[2]])/2 + (3*dlog[W[4]])/2 - (3*dlog[W[5]])/2 + (3*dlog[W[8]])/2 + 
   (3*dlog[W[10]])/2 - (3*dlog[W[25]])/2 + (3*dlog[W[32]])/2, 
  -2*dlog[W[2]] - 2*dlog[W[4]] + 2*dlog[W[5]] - 2*dlog[W[8]] - 
   2*dlog[W[10]] + 2*dlog[W[25]] - 2*dlog[W[32]], 0, 0, 
  3*dlog[W[1]] - 3*dlog[W[2]] + 3*dlog[W[4]] + 3*dlog[W[5]] - 3*dlog[W[8]] - 
   3*dlog[W[10]] - 3*dlog[W[32]], 0, 0, 0, 0, 
  (-3*dlog[W[1]])/2 + (3*dlog[W[2]])/2 - (3*dlog[W[4]])/2 - 
   (3*dlog[W[5]])/2 + (3*dlog[W[8]])/2 + (3*dlog[W[10]])/2 + 
   (3*dlog[W[32]])/2, 0, 0, 0, -dlog[W[2]] - dlog[W[4]] + dlog[W[5]] - 
   dlog[W[8]] - dlog[W[10]] + dlog[W[25]] - dlog[W[32]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (3*dlog[W[2]])/2 + (3*dlog[W[4]])/2 - (3*dlog[W[5]])/2 + 
   (3*dlog[W[8]])/2 + (3*dlog[W[10]])/2 - (3*dlog[W[25]])/2 + 
   (3*dlog[W[32]])/2, (3*dlog[W[2]])/2 - (3*dlog[W[4]])/2 - 
   (3*dlog[W[8]])/2 - (3*dlog[W[10]])/2 + (3*dlog[W[18]])/2 - 
   (3*dlog[W[32]])/2, (3*dlog[W[1]])/2 - 3*dlog[W[2]] + 3*dlog[W[4]] + 
   (3*dlog[W[5]])/2 - (3*dlog[W[18]])/2, 0, dlog[W[2]] + dlog[W[4]] - 
   dlog[W[5]] + dlog[W[8]] + dlog[W[10]] - dlog[W[25]] + dlog[W[32]], 
  dlog[W[4]] - dlog[W[5]]/2 + dlog[W[8]] + dlog[W[10]] - dlog[W[18]]/2 - 
   dlog[W[25]]/2 + dlog[W[32]], -dlog[W[4]] + dlog[W[5]]/2 - dlog[W[8]] - 
   dlog[W[10]] + dlog[W[18]]/2 + dlog[W[25]]/2 - dlog[W[32]], 
  dlog[W[2]]/4 - dlog[W[4]]/2 + dlog[W[5]]/8 - dlog[W[8]]/2 - dlog[W[10]]/2 + 
   (3*dlog[W[18]])/8 + dlog[W[25]]/8 - dlog[W[32]]/2, 0}, 
 {0, 0, 0, -1/2*dlog[W[35]] + dlog[W[37]]/2, -dlog[W[1]] - dlog[W[5]] + 
   dlog[W[24]]/2 - dlog[W[25]]/2 + dlog[W[26]], 
  4*dlog[W[68]] + 4*dlog[W[69]], -dlog[W[37]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  dlog[W[65]], -2*dlog[W[68]] - 2*dlog[W[69]], 0, 0, -2*dlog[W[62]], 
  -4*dlog[W[34]] - dlog[W[35]] + 3*dlog[W[37]], 
  4*dlog[W[34]] - dlog[W[35]] - dlog[W[37]], -4*dlog[W[68]] - 4*dlog[W[69]], 
  -4*dlog[W[68]] - 4*dlog[W[69]], 0, 2*dlog[W[61]], 
  -dlog[W[34]] + dlog[W[35]]/2 - dlog[W[37]]/2, 0, 0, 
  dlog[W[35]]/2 - dlog[W[37]]/2, dlog[W[1]]/2 - 2*dlog[W[2]] + 
   dlog[W[23]]/2 - dlog[W[24]]/2 + dlog[W[25]]/2 - dlog[W[26]], 
  -1/2*dlog[W[35]] + dlog[W[36]]/2 + dlog[W[37]]/2, 
  -1/4*dlog[W[35]] + dlog[W[36]]/2 + dlog[W[37]]/4, 
  (3*dlog[W[35]])/2 - (3*dlog[W[37]])/2, dlog[W[35]]/2 - dlog[W[37]]/2, 
  (3*dlog[W[35]])/2 - (3*dlog[W[37]])/2, dlog[W[35]]/2 - dlog[W[37]]/2, 
  (-3*dlog[W[34]])/4 + (3*dlog[W[37]])/4, -1/4*dlog[W[34]] - dlog[W[37]]/4, 
  0, -dlog[W[34]] + dlog[W[36]], 0, 0, (3*dlog[W[35]])/2 - (3*dlog[W[37]])/2, 
  dlog[W[35]], 0, 0, 0, 0, 0, 0, -dlog[W[36]], 0, 3*dlog[W[34]], 
  -2*dlog[W[34]], 0, 0, -3*dlog[W[34]] + (3*dlog[W[35]])/2 - 
   (3*dlog[W[37]])/2, 0, 0, 0, 0, dlog[W[34]] - dlog[W[36]]/4, 0, 
  (5*dlog[W[34]])/4 - dlog[W[36]]/2 - (3*dlog[W[37]])/4, 
  (-3*dlog[W[34]])/4 + (3*dlog[W[37]])/4, -dlog[W[35]] + dlog[W[37]], 
  dlog[W[61]], 2*dlog[W[61]], 0, 0, 0, -3*dlog[W[61]], 
  dlog[W[23]] - dlog[W[24]], 0, -dlog[W[34]] + dlog[W[37]], 0, 
  dlog[W[34]]/2 + (3*dlog[W[35]])/4 - dlog[W[36]]/2 + (3*dlog[W[37]])/4, 0, 
  -1/2*dlog[W[34]] + (3*dlog[W[35]])/4 - dlog[W[36]]/4 - (3*dlog[W[37]])/4, 
  dlog[W[35]]/2 - dlog[W[37]]/2, dlog[W[35]]/2 - dlog[W[37]]/2, 
  dlog[W[35]]/4 - dlog[W[37]]/4, -1/4*dlog[W[35]] + dlog[W[37]]/4, 
  (-5*dlog[W[35]])/16 + (5*dlog[W[37]])/16, -dlog[W[34]] + dlog[W[35]]/2 - 
   dlog[W[37]]/2}, {0, 0, 0, -1/16*dlog[W[56]] + dlog[W[60]]/16, 
  dlog[W[68]]/16 + dlog[W[69]]/16, -2*dlog[W[2]] - 2*dlog[W[5]] - 
   dlog[W[18]] + dlog[W[24]]/2 - dlog[W[25]]/2 + dlog[W[33]], dlog[W[56]]/8, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*dlog[W[2]] + dlog[W[5]]/4 - 
   dlog[W[18]]/4 + dlog[W[25]]/4, 0, 0, 0, -1/4*dlog[W[52]] - 
   (3*dlog[W[56]])/8 - dlog[W[60]]/8, dlog[W[52]]/4 + dlog[W[56]]/8 - 
   dlog[W[60]]/8, dlog[W[5]]/2 + dlog[W[20]]/2 - dlog[W[24]]/2, 
  dlog[W[2]] + dlog[W[18]]/2 + dlog[W[20]]/2 - dlog[W[24]]/2 - dlog[W[25]]/2, 
  0, dlog[W[66]]/4, dlog[W[53]]/8 + dlog[W[56]]/16 - dlog[W[59]]/8 - 
   dlog[W[60]]/16, 0, -1/8*dlog[W[70]], dlog[W[56]]/16 + dlog[W[60]]/16, 
  dlog[W[68]]/16 - dlog[W[69]]/16, -1/16*dlog[W[56]] - dlog[W[60]]/16, 
  -1/32*dlog[W[56]] - dlog[W[60]]/32, -1/8*dlog[W[52]] + dlog[W[56]]/16 + 
   (3*dlog[W[60]])/16, dlog[W[56]]/16 + dlog[W[60]]/16, 
  dlog[W[52]]/8 + (3*dlog[W[56]])/16 - (5*dlog[W[60]])/16, 
  dlog[W[56]]/16 - (3*dlog[W[60]])/16, -1/32*dlog[W[53]] - dlog[W[56]]/32 + 
   dlog[W[59]]/32, dlog[W[53]]/32 + dlog[W[56]]/32 - dlog[W[59]]/32, 0, 
  -1/8*dlog[W[53]] - dlog[W[55]]/8 - dlog[W[57]]/8 + dlog[W[59]]/8, 0, 0, 
  dlog[W[56]]/16 - (3*dlog[W[60]])/16, -1/8*dlog[W[60]], 0, 
  -1/8*dlog[W[68]] - dlog[W[69]]/8, dlog[W[60]]/8, 0, 0, dlog[W[69]]/8, 0, 0, 
  dlog[W[52]]/8 - (3*dlog[W[60]])/16, -1/8*dlog[W[52]] + dlog[W[60]]/4, 0, 0, 
  -1/8*dlog[W[52]] + dlog[W[53]]/8 + (3*dlog[W[56]])/16 - dlog[W[59]]/8 + 
   (3*dlog[W[60]])/16, 0, 0, -1/8*dlog[W[68]], 0, 0, 0, 
  (3*dlog[W[53]])/32 + (3*dlog[W[56]])/32 - (3*dlog[W[59]])/32, 
  (-5*dlog[W[53]])/32 - (3*dlog[W[56]])/32 + (5*dlog[W[59]])/32 + 
   dlog[W[60]]/16, -1/8*dlog[W[56]], dlog[W[66]]/8, dlog[W[66]]/8, 0, 0, 0, 
  -1/8*dlog[W[66]], -1/8*dlog[W[69]], 0, -1/8*dlog[W[53]] - dlog[W[56]]/8 + 
   dlog[W[59]]/8, 0, -1/16*dlog[W[53]] - (3*dlog[W[56]])/32 + 
   dlog[W[59]]/16 - (3*dlog[W[60]])/32, (3*dlog[W[60]])/16, 
  -1/16*dlog[W[53]] + (3*dlog[W[56]])/32 + dlog[W[59]]/16 - dlog[W[60]]/32, 
  dlog[W[56]]/16 + dlog[W[60]]/16, dlog[W[56]]/16 - dlog[W[60]]/16, 
  dlog[W[56]]/32 - (11*dlog[W[60]])/96, -1/32*dlog[W[56]] + 
   (11*dlog[W[60]])/96, (-5*dlog[W[56]])/128 + (5*dlog[W[60]])/128, 
  -1/16*dlog[W[52]] + dlog[W[56]]/16 + dlog[W[60]]/16}, 
 {0, 0, 0, -2*dlog[W[10]] + dlog[W[18]] - dlog[W[24]]/2 + dlog[W[25]]/2, 
  dlog[W[35]]/2 - dlog[W[37]]/2, 4*dlog[W[56]] - 4*dlog[W[60]], 
  -2*dlog[W[2]] - dlog[W[5]] - dlog[W[18]] + dlog[W[24]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/2*dlog[W[50]] + dlog[W[51]]/2, 
  dlog[W[56]] + 3*dlog[W[59]] + 2*dlog[W[60]], 0, 0, 
  -2*dlog[W[44]] + 2*dlog[W[45]], 2*dlog[W[1]] - 2*dlog[W[4]] + 
   6*dlog[W[7]] - 3*dlog[W[24]] + dlog[W[25]], -2*dlog[W[1]] - 2*dlog[W[4]] - 
   2*dlog[W[7]] + dlog[W[24]] + dlog[W[25]], -8*dlog[W[53]] - 4*dlog[W[56]] + 
   8*dlog[W[59]] + 4*dlog[W[60]], -4*dlog[W[53]] - 4*dlog[W[56]] + 
   4*dlog[W[59]] + 4*dlog[W[60]], 0, 2*dlog[W[39]], 
  -dlog[W[4]] - dlog[W[7]] + 2*dlog[W[13]] + dlog[W[24]]/2 - dlog[W[25]]/2, 
  0, 0, -dlog[W[4]] + dlog[W[7]] + dlog[W[24]]/2 - dlog[W[25]]/2, 
  -1/2*dlog[W[35]] + dlog[W[37]]/2, -1/2*dlog[W[24]] + dlog[W[25]]/2, 
  -1/4*dlog[W[24]] + dlog[W[25]]/4, (3*dlog[W[2]])/2 + (3*dlog[W[4]])/2 - 
   (3*dlog[W[5]])/2 + (3*dlog[W[8]])/2 + (3*dlog[W[10]])/2 - 
   (3*dlog[W[25]])/2 + (3*dlog[W[32]])/2, -dlog[W[1]] + dlog[W[2]] - 
   dlog[W[5]] - dlog[W[7]] + dlog[W[8]] + dlog[W[10]] + dlog[W[24]]/2 - 
   dlog[W[25]]/2 + dlog[W[32]], 6*dlog[W[10]] - 3*dlog[W[18]] + 
   (3*dlog[W[24]])/2 - (3*dlog[W[25]])/2, dlog[W[4]] + dlog[W[7]] + 
   4*dlog[W[10]] - 2*dlog[W[13]] - 2*dlog[W[18]] + dlog[W[24]]/2 - 
   dlog[W[25]]/2, 0, -1/4*dlog[W[2]] + dlog[W[4]]/4 + dlog[W[5]]/4 - 
   dlog[W[7]]/2 - dlog[W[8]]/4 - dlog[W[10]]/4 + dlog[W[24]]/4 - 
   dlog[W[32]]/4, 0, -dlog[W[4]] + dlog[W[7]], 0, 0, 
  (3*dlog[W[2]])/2 + (3*dlog[W[4]])/2 - (3*dlog[W[5]])/2 + (3*dlog[W[8]])/2 + 
   (3*dlog[W[10]])/2 - (3*dlog[W[25]])/2 + (3*dlog[W[32]])/2, 
  dlog[W[2]] + dlog[W[4]] - dlog[W[5]] + dlog[W[8]] + dlog[W[10]] - 
   dlog[W[25]] + dlog[W[32]], 0, (3*dlog[W[37]])/2, 
  -1/2*dlog[W[1]] + dlog[W[2]]/2 - dlog[W[4]]/2 - dlog[W[5]]/2 - 
   dlog[W[8]]/2 - dlog[W[10]]/2 + dlog[W[18]] - dlog[W[32]]/2, 0, 0, 
  (-3*dlog[W[37]])/2, dlog[W[1]]/2 - dlog[W[2]]/2 + dlog[W[4]]/2 + 
   dlog[W[5]]/2 - dlog[W[8]]/2 - dlog[W[10]]/2 - dlog[W[32]]/2, 0, 0, 0, 0, 
  0, 3*dlog[W[4]] - 3*dlog[W[7]] + (3*dlog[W[24]])/2 - (3*dlog[W[25]])/2, 0, 
  0, 0, 0, -2*dlog[W[4]] + 2*dlog[W[7]], 0, (-3*dlog[W[1]])/4 - dlog[W[4]] - 
   dlog[W[7]]/2 + (3*dlog[W[24]])/4, (3*dlog[W[1]])/4 + (3*dlog[W[4]])/2 + 
   (3*dlog[W[7]])/2 - (3*dlog[W[13]])/2 - (3*dlog[W[24]])/4, 
  -dlog[W[24]] + dlog[W[25]], 0, 0, 0, 0, 0, 0, dlog[W[37]], 0, 
  dlog[W[1]] + dlog[W[4]] + dlog[W[7]] - dlog[W[24]], 0, 
  (3*dlog[W[1]])/4 + (3*dlog[W[2]])/4 + (5*dlog[W[4]])/4 - (3*dlog[W[5]])/4 + 
   dlog[W[7]] + (3*dlog[W[8]])/4 + (3*dlog[W[10]])/4 - (3*dlog[W[24]])/4 - 
   (3*dlog[W[25]])/4 + (3*dlog[W[32]])/4, (-3*dlog[W[1]])/4 + 
   (3*dlog[W[2]])/4 - (3*dlog[W[4]])/4 - (3*dlog[W[5]])/4 - 
   (3*dlog[W[7]])/2 + (3*dlog[W[8]])/4 - (9*dlog[W[10]])/4 + 
   (3*dlog[W[13]])/2 + (3*dlog[W[18]])/2 + (3*dlog[W[32]])/4, 
  (5*dlog[W[4]])/2 + dlog[W[7]]/2 + 3*dlog[W[10]] - 3*dlog[W[13]] - 
   (3*dlog[W[18]])/2 + (3*dlog[W[24]])/4 - (3*dlog[W[25]])/4, 
  dlog[W[24]]/2 - dlog[W[25]]/2, dlog[W[24]]/2 - dlog[W[25]]/2, 
  dlog[W[10]] - dlog[W[18]]/2 + dlog[W[24]]/4 - dlog[W[25]]/4, 
  -dlog[W[10]] + dlog[W[18]]/2 - dlog[W[24]]/4 + dlog[W[25]]/4, 
  (-3*dlog[W[10]])/4 + (3*dlog[W[18]])/8 - (5*dlog[W[24]])/16 + 
   (5*dlog[W[25]])/16, dlog[W[24]]/2 - dlog[W[25]]/2}, 
 {0, 0, 0, 0, 0, 0, 0, -2*dlog[W[4]] - dlog[W[5]] + dlog[W[7]] - 
   2*dlog[W[8]] + dlog[W[19]], dlog[W[5]]/2 - dlog[W[7]]/2 + dlog[W[8]] - 
   dlog[W[19]]/2, -4*dlog[W[53]] - 4*dlog[W[55]] + 4*dlog[W[59]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, dlog[W[2]]/2 + dlog[W[7]]/2 - dlog[W[8]]/2 + dlog[W[10]]/2 - 
   dlog[W[13]] + dlog[W[32]]/2, -dlog[W[53]] + 2*dlog[W[55]] - 2*dlog[W[59]], 
  -dlog[W[42]] + dlog[W[43]], 2*dlog[W[1]] - 2*dlog[W[2]] + 2*dlog[W[4]] + 
   2*dlog[W[5]] - 2*dlog[W[8]] - 2*dlog[W[10]] - 2*dlog[W[32]], 0, 
  2*dlog[W[55]] - 2*dlog[W[59]], 2*dlog[W[53]], dlog[W[7]] - dlog[W[14]], 0, 
  0, -1/2*dlog[W[5]] + dlog[W[7]]/2 + dlog[W[16]] - dlog[W[19]]/2, 0, 0, 0, 
  0, dlog[W[2]]/4 - dlog[W[7]]/4 + dlog[W[8]]/4 - dlog[W[10]]/4 - 
   dlog[W[32]]/4, (3*dlog[W[2]])/2 - (3*dlog[W[7]])/2 - (3*dlog[W[8]])/2 + 
   (3*dlog[W[10]])/2 + (3*dlog[W[32]])/2, dlog[W[2]] - dlog[W[7]] - 
   dlog[W[8]] + dlog[W[10]] + dlog[W[32]], 0, 0, 0, 0, 
  (-3*dlog[W[2]])/2 + (3*dlog[W[5]])/2 - (3*dlog[W[8]])/2 - 
   (3*dlog[W[10]])/2 + (3*dlog[W[19]])/2 - (3*dlog[W[32]])/2, 0, 
  (-3*dlog[W[2]])/2 + (3*dlog[W[7]])/2 - (3*dlog[W[8]])/2 + 
   (3*dlog[W[10]])/2 - (3*dlog[W[32]])/2, dlog[W[2]] - dlog[W[7]] + 
   dlog[W[8]] - dlog[W[10]] + dlog[W[32]], 0, 0, 0, 0, 0, 
  (3*dlog[W[2]])/2 - (3*dlog[W[7]])/2 - (3*dlog[W[8]])/2 + 
   (3*dlog[W[10]])/2 + (3*dlog[W[32]])/2, (3*dlog[W[2]])/2 - 
   (3*dlog[W[7]])/2 + (3*dlog[W[8]])/2 - (3*dlog[W[10]])/2 - 
   (3*dlog[W[32]])/2, 0, 0, 0, (-3*dlog[W[2]])/4 + (3*dlog[W[7]])/4 - 
   (3*dlog[W[8]])/4 + (3*dlog[W[10]])/4 - (3*dlog[W[32]])/4, 
  dlog[W[2]] - dlog[W[7]] + dlog[W[8]] - dlog[W[10]] + dlog[W[32]], 0, 0, 
  (3*dlog[W[2]])/2 - (3*dlog[W[5]])/2 + (3*dlog[W[8]])/2 + 
   (3*dlog[W[10]])/2 - (3*dlog[W[19]])/2 + (3*dlog[W[32]])/2, 0, 0, 0, 0, 
  (-3*dlog[W[2]])/4 + (3*dlog[W[5]])/4 - (3*dlog[W[8]])/4 - 
   (3*dlog[W[10]])/4 + (3*dlog[W[19]])/4 - (3*dlog[W[32]])/4, 0, 0, 0, 
  dlog[W[2]]/2 - dlog[W[7]]/2 + dlog[W[8]]/2 - dlog[W[10]]/2 + dlog[W[32]]/2, 
  0, 0, -2*dlog[W[2]] + 2*dlog[W[7]] - 2*dlog[W[8]] + 2*dlog[W[10]], 0, 
  (3*dlog[W[8]])/2 - (3*dlog[W[10]])/2, 0, 0, 0, 0, 0, 
  dlog[W[2]] - (3*dlog[W[5]])/4 - dlog[W[7]]/4 + dlog[W[8]] + dlog[W[10]]/2 - 
   (3*dlog[W[19]])/4, (3*dlog[W[2]])/2 - (3*dlog[W[5]])/4 - 
   (3*dlog[W[7]])/4 + (3*dlog[W[10]])/2 - (3*dlog[W[19]])/4 + 
   (3*dlog[W[32]])/2, 0, -1/2*dlog[W[8]] + dlog[W[10]]/2, 
  -1/2*dlog[W[2]] + dlog[W[7]]/2 - dlog[W[32]]/2, 
  -1/2*dlog[W[2]] + dlog[W[7]]/2 - dlog[W[8]]/2 + dlog[W[10]]/2 - 
   dlog[W[32]]/2, dlog[W[2]]/2 - dlog[W[7]]/2 - dlog[W[8]] + dlog[W[10]] + 
   dlog[W[32]]/2, dlog[W[2]]/4 - dlog[W[7]]/4 + dlog[W[8]]/4 - 
   dlog[W[10]]/4 + dlog[W[32]]/4, 0}, {0, 0, 0, 0, 0, 0, 0, 
  -dlog[W[4]] + dlog[W[7]] + dlog[W[19]] - dlog[W[21]], 
  -1/2*dlog[W[4]] - dlog[W[5]] - dlog[W[7]]/2 - 2*dlog[W[8]] - 
   dlog[W[19]]/2 + (3*dlog[W[21]])/2, -4*dlog[W[53]] + 4*dlog[W[54]] - 
   4*dlog[W[55]] + 4*dlog[W[58]] + 4*dlog[W[59]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2*dlog[W[7]] - 2*dlog[W[13]], 2*dlog[W[53]] - 2*dlog[W[54]] + 
   2*dlog[W[55]] - 2*dlog[W[58]] - 2*dlog[W[59]], 
  -2*dlog[W[42]] + 2*dlog[W[43]], -2*dlog[W[1]] + dlog[W[4]] - 3*dlog[W[7]] - 
   dlog[W[19]] + 3*dlog[W[21]], 2*dlog[W[1]] + dlog[W[4]] + dlog[W[7]] - 
   dlog[W[19]] - dlog[W[21]], 4*dlog[W[53]] - 4*dlog[W[54]] + 4*dlog[W[55]] - 
   4*dlog[W[58]] - 4*dlog[W[59]], 4*dlog[W[53]] - 4*dlog[W[54]] + 
   4*dlog[W[55]] - 4*dlog[W[58]] - 4*dlog[W[59]], 
  dlog[W[7]] - 2*dlog[W[14]] - dlog[W[21]] + dlog[W[23]], 0, 0, 
  dlog[W[3]] + dlog[W[4]]/2 + dlog[W[7]]/2 - dlog[W[19]]/2 - dlog[W[21]]/2, 
  0, dlog[W[4]]/2 - dlog[W[7]]/2 - dlog[W[19]]/2 + dlog[W[21]]/2, 
  dlog[W[36]]/2, dlog[W[1]]/2 - 2*dlog[W[8]] + dlog[W[19]] - dlog[W[21]] + 
   dlog[W[23]]/2, dlog[W[2]] - dlog[W[4]]/4 - dlog[W[7]]/4 + dlog[W[19]]/4 + 
   dlog[W[21]]/4 - dlog[W[23]]/2, (3*dlog[W[4]])/2 - (3*dlog[W[7]])/2 - 
   (3*dlog[W[19]])/2 + (3*dlog[W[21]])/2, dlog[W[4]]/2 - dlog[W[7]]/2 - 
   dlog[W[19]]/2 + dlog[W[21]]/2, (3*dlog[W[4]])/2 - (3*dlog[W[7]])/2 - 
   (3*dlog[W[19]])/2 + (3*dlog[W[21]])/2, dlog[W[4]]/2 - dlog[W[7]]/2 - 
   dlog[W[19]]/2 + dlog[W[21]]/2, 0, 0, (-3*dlog[W[4]])/2 + 
   (3*dlog[W[7]])/2 + (3*dlog[W[19]])/2 - (3*dlog[W[21]])/2, 0, 
  3*dlog[W[3]] + 3*dlog[W[7]] - 3*dlog[W[21]], -dlog[W[3]] - dlog[W[7]] + 
   dlog[W[21]], 0, 0, -2*dlog[W[40]], 0, 0, 0, 6*dlog[W[2]] - 3*dlog[W[7]] + 
   3*dlog[W[21]] - 3*dlog[W[23]], 0, 0, 0, (3*dlog[W[1]])/2 + 
   (3*dlog[W[4]])/4 + (3*dlog[W[7]])/4 - (3*dlog[W[19]])/4 - 
   (3*dlog[W[21]])/4, -dlog[W[1]] - dlog[W[3]] - dlog[W[4]] - dlog[W[7]] + 
   dlog[W[19]] + dlog[W[21]], 0, 0, 0, 0, 0, 0, 0, 
  (-3*dlog[W[1]])/4 - (3*dlog[W[14]])/2 + (3*dlog[W[23]])/4, 0, 0, 0, 
  -dlog[W[3]] - dlog[W[4]]/2 - dlog[W[7]]/2 + dlog[W[19]]/2 + dlog[W[21]]/2, 
  0, dlog[W[40]], -4*dlog[W[2]] + 2*dlog[W[7]] - 2*dlog[W[21]] + 
   2*dlog[W[23]], -2*dlog[W[40]], 0, 0, 0, 0, 0, 
  dlog[W[3]] - 2*dlog[W[21]] + dlog[W[23]], 2*dlog[W[2]] + (3*dlog[W[4]])/4 - 
   dlog[W[7]]/4 - 3*dlog[W[14]] - (3*dlog[W[19]])/4 + dlog[W[21]]/4 + 
   dlog[W[23]]/2, (3*dlog[W[4]])/4 - (3*dlog[W[7]])/4 - (3*dlog[W[19]])/4 + 
   (3*dlog[W[21]])/4, (3*dlog[W[1]])/4 + (3*dlog[W[14]])/2 - 
   (3*dlog[W[23]])/4, dlog[W[3]]/2 + dlog[W[4]]/2 - dlog[W[19]]/2, 
  dlog[W[3]]/2 + dlog[W[7]]/2 - dlog[W[21]]/2, dlog[W[3]]/2 + dlog[W[7]]/2 - 
   dlog[W[21]]/2, -1/2*dlog[W[3]] - dlog[W[7]]/2 + dlog[W[21]]/2, 
  -1/2*dlog[W[3]] - dlog[W[4]]/4 - dlog[W[7]]/4 + dlog[W[19]]/4 + 
   dlog[W[21]]/4, -1/2*dlog[W[1]] + dlog[W[3]] - dlog[W[21]] + 
   dlog[W[23]]/2}, {0, 0, 0, 0, 0, 0, 0, dlog[W[53]]/8 - dlog[W[54]]/8 + 
   dlog[W[55]]/8 - dlog[W[58]]/8 - dlog[W[59]]/8, 
  -1/16*dlog[W[53]] + (3*dlog[W[54]])/16 - dlog[W[55]]/16 + 
   (3*dlog[W[58]])/16 + dlog[W[59]]/16, (-3*dlog[W[4]])/2 - 2*dlog[W[5]] - 
   dlog[W[7]]/2 - 2*dlog[W[8]] - dlog[W[19]]/2 + dlog[W[21]]/2 + dlog[W[33]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8*dlog[W[54]] - dlog[W[58]]/8, 
  dlog[W[5]]/4 - dlog[W[7]]/4 - dlog[W[8]]/2 + dlog[W[19]]/4, 0, 
  -1/4*dlog[W[52]] + (3*dlog[W[53]])/8 + (3*dlog[W[54]])/8 + dlog[W[55]]/8 + 
   (3*dlog[W[58]])/8 - (3*dlog[W[59]])/8, dlog[W[52]]/4 - dlog[W[53]]/8 - 
   dlog[W[54]]/8 + dlog[W[55]]/8 - dlog[W[58]]/8 + dlog[W[59]]/8, 
  dlog[W[5]]/2 - dlog[W[7]]/2 + dlog[W[20]]/2 - dlog[W[21]]/2, 
  dlog[W[8]] - dlog[W[19]]/2 + dlog[W[20]]/2 - dlog[W[21]]/2, 
  dlog[W[53]]/8 - dlog[W[54]]/8 + dlog[W[55]]/8 + dlog[W[57]]/8 - 
   dlog[W[58]]/8 - dlog[W[59]]/8, 0, 0, dlog[W[53]]/16 - dlog[W[54]]/16 - 
   dlog[W[55]]/16 - dlog[W[58]]/16 - dlog[W[59]]/16, -1/8*dlog[W[70]], 
  dlog[W[53]]/16 + dlog[W[54]]/16 + dlog[W[55]]/16 + dlog[W[58]]/16 - 
   dlog[W[59]]/16, 0, -1/8*dlog[W[54]] + dlog[W[57]]/8 - dlog[W[58]]/8, 
  -1/32*dlog[W[53]] + dlog[W[54]]/32 - dlog[W[55]]/32 + dlog[W[58]]/32 + 
   dlog[W[59]]/32, -1/8*dlog[W[52]] - (3*dlog[W[53]])/16 + 
   (3*dlog[W[54]])/16 - (5*dlog[W[55]])/16 + (3*dlog[W[58]])/16 + 
   (3*dlog[W[59]])/16, (-3*dlog[W[53]])/16 + dlog[W[54]]/16 - 
   (3*dlog[W[55]])/16 + dlog[W[58]]/16 + (3*dlog[W[59]])/16, 
  dlog[W[52]]/8 + dlog[W[53]]/16 + dlog[W[54]]/16 + (3*dlog[W[55]])/16 + 
   dlog[W[58]]/16 - dlog[W[59]]/16, dlog[W[53]]/16 + dlog[W[54]]/16 + 
   dlog[W[55]]/16 + dlog[W[58]]/16 - dlog[W[59]]/16, 0, 0, 
  (3*dlog[W[53]])/16 - dlog[W[54]]/16 + (3*dlog[W[55]])/16 - dlog[W[58]]/16 - 
   (3*dlog[W[59]])/16, 0, dlog[W[53]]/8 - dlog[W[54]]/4 - dlog[W[58]]/4 - 
   dlog[W[59]]/8, -1/8*dlog[W[53]] + dlog[W[54]]/8 + dlog[W[58]]/8 + 
   dlog[W[59]]/8, 0, 0, -1/4*dlog[W[66]], 0, 0, 
  -1/4*dlog[W[53]] - dlog[W[54]]/8 - dlog[W[55]]/4 - dlog[W[58]]/8 + 
   dlog[W[59]]/4, -1/8*dlog[W[53]] + dlog[W[54]]/2 - dlog[W[55]]/8 - 
   dlog[W[57]]/8 + dlog[W[58]]/2 + dlog[W[59]]/8, 0, 0, 0, 
  dlog[W[52]]/8 + (3*dlog[W[53]])/32 - (3*dlog[W[54]])/32 + 
   (3*dlog[W[55]])/32 - (3*dlog[W[58]])/32 - (3*dlog[W[59]])/32, 
  -1/8*dlog[W[52]] - dlog[W[53]]/8 + dlog[W[54]]/8 - dlog[W[55]]/8 + 
   dlog[W[58]]/8 + dlog[W[59]]/8, 0, 0, -1/8*dlog[W[52]] - dlog[W[53]]/4 - 
   (3*dlog[W[55]])/8 + dlog[W[59]]/4, 0, 0, 0, 0, 
  dlog[W[53]]/4 + dlog[W[55]]/4 + dlog[W[57]]/16 - dlog[W[59]]/4, 0, 0, 0, 
  -1/16*dlog[W[53]] + dlog[W[54]]/16 - dlog[W[55]]/16 + dlog[W[58]]/16 + 
   dlog[W[59]]/16, 0, 0, dlog[W[53]]/4 - dlog[W[54]]/4 - dlog[W[58]]/4 - 
   dlog[W[59]]/4, 0, dlog[W[55]]/4, 0, 0, 0, 0, 
  -1/4*dlog[W[54]] + dlog[W[55]]/8 + dlog[W[57]]/8 - dlog[W[58]]/4, 
  -1/32*dlog[W[53]] + dlog[W[54]]/32 - dlog[W[55]]/32 + dlog[W[57]]/16 + 
   dlog[W[58]]/32 + dlog[W[59]]/32, (-11*dlog[W[53]])/32 + 
   (3*dlog[W[54]])/32 - (11*dlog[W[55]])/32 + (3*dlog[W[58]])/32 + 
   (11*dlog[W[59]])/32, 0, dlog[W[55]]/16 - dlog[W[57]]/12, 
  dlog[W[53]]/16 - dlog[W[54]]/16 + dlog[W[55]]/8 - dlog[W[57]]/24 - 
   dlog[W[58]]/16 - dlog[W[59]]/16, dlog[W[53]]/16 - dlog[W[54]]/16 - 
   dlog[W[58]]/16 - dlog[W[59]]/16, -1/16*dlog[W[53]] + dlog[W[54]]/16 - 
   dlog[W[55]]/4 + dlog[W[58]]/16 + dlog[W[59]]/16, 
  -1/32*dlog[W[53]] + dlog[W[54]]/32 - dlog[W[55]]/32 + dlog[W[58]]/32 + 
   dlog[W[59]]/32, -1/16*dlog[W[52]] - dlog[W[54]]/8 + dlog[W[55]]/16 + 
   dlog[W[57]]/16 - dlog[W[58]]/8}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*dlog[W[4]] - 2*dlog[W[5]] + 2*dlog[W[7]], -2*dlog[W[7]] + 2*dlog[W[14]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*dlog[W[2]] + 2*dlog[W[13]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -dlog[W[2]] + dlog[W[7]], 6*dlog[W[4]] - 6*dlog[W[7]], 
  -2*dlog[W[7]] + 2*dlog[W[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  6*dlog[W[4]] - 6*dlog[W[7]], 0, 0, 0, 0, -6*dlog[W[2]] + 6*dlog[W[7]], 0, 
  0, 0, 0, 3*dlog[W[2]] - dlog[W[7]] - 2*dlog[W[14]], 
  3*dlog[W[4]] - 3*dlog[W[7]], dlog[W[7]] - dlog[W[14]], 
  -3*dlog[W[4]] + 3*dlog[W[7]], 0, 0, 0, 0, 0, 0, 0, 0, 
  2*dlog[W[7]] - 2*dlog[W[14]], -2*dlog[W[7]] + 2*dlog[W[14]], 0, 
  -3*dlog[W[4]] + 7*dlog[W[7]] - 4*dlog[W[14]], 0, 
  -3*dlog[W[2]] + 3*dlog[W[4]] - dlog[W[7]] + dlog[W[14]], 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[W[4]] + dlog[W[7]], 
  dlog[W[4]] - 2*dlog[W[5]] - dlog[W[7]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -dlog[W[2]] + dlog[W[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*dlog[W[2]])/4 - (3*dlog[W[4]])/4 + (3*dlog[W[5]])/4 + (3*dlog[W[7]])/4, 
  -1/4*dlog[W[2]] - (5*dlog[W[4]])/4 + dlog[W[5]]/4 + (5*dlog[W[7]])/4, 
  9*dlog[W[4]] - 9*dlog[W[7]], dlog[W[2]] + dlog[W[4]] + dlog[W[5]] - 
   dlog[W[7]] - 2*dlog[W[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  6*dlog[W[4]] - 6*dlog[W[7]], 0, 0, 0, 0, -3*dlog[W[2]] - 6*dlog[W[4]] + 
   3*dlog[W[5]] + 6*dlog[W[7]], 0, 0, 0, 0, 2*dlog[W[2]] + (7*dlog[W[4]])/2 - 
   (5*dlog[W[5]])/2 - (7*dlog[W[7]])/2 + dlog[W[14]]/2, 
  (9*dlog[W[4]])/2 - (9*dlog[W[7]])/2, dlog[W[2]]/4 + dlog[W[4]]/4 - 
   (5*dlog[W[5]])/4 - dlog[W[7]]/4 + dlog[W[14]], 
  (-3*dlog[W[2]])/4 - (15*dlog[W[4]])/4 + (3*dlog[W[5]])/4 + 
   (15*dlog[W[7]])/4, 0, 0, 0, 0, 0, 0, 0, 0, dlog[W[4]] + dlog[W[7]] - 
   2*dlog[W[14]], -dlog[W[2]] - dlog[W[4]] + dlog[W[5]] - dlog[W[7]] + 
   2*dlog[W[14]], 0, -1/2*dlog[W[2]] - 2*dlog[W[4]] - dlog[W[5]]/2 + 
   2*dlog[W[7]] + dlog[W[14]], (-3*dlog[W[4]])/2 + (3*dlog[W[7]])/2, 
  (-5*dlog[W[2]])/2 + dlog[W[4]]/2 + 2*dlog[W[5]] - dlog[W[7]]/2 + 
   dlog[W[14]]/2, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*dlog[W[5]] - 4*dlog[W[10]] + 2*dlog[W[18]], 
  -2*dlog[W[38]] + 2*dlog[W[39]], dlog[W[1]] + dlog[W[5]] - dlog[W[18]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[W[1]] - dlog[W[5]] + 
   2*dlog[W[8]] - 2*dlog[W[16]] + dlog[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -3*dlog[W[1]] - 3*dlog[W[5]] + 6*dlog[W[8]] + 6*dlog[W[10]] - 
   3*dlog[W[18]], 2*dlog[W[1]] + 2*dlog[W[5]] - 4*dlog[W[8]] - 
   4*dlog[W[10]] + 2*dlog[W[18]], 12*dlog[W[10]] - 6*dlog[W[18]], 
  8*dlog[W[10]] - 4*dlog[W[18]], -2*dlog[W[38]] + 2*dlog[W[39]], 0, 0, 0, 0, 
  0, 0, 0, (-3*dlog[W[1]])/2 - (3*dlog[W[5]])/2 + 3*dlog[W[8]] + 
   3*dlog[W[10]] - (3*dlog[W[18]])/2, 2*dlog[W[1]] + 2*dlog[W[5]] - 
   4*dlog[W[8]] - 4*dlog[W[10]] + 2*dlog[W[18]], 0, 
  16*dlog[W[10]] - 8*dlog[W[18]], 0, 0, -2*dlog[W[38]] + 2*dlog[W[39]], 0, 0, 
  0, (3*dlog[W[1]])/2 + (3*dlog[W[5]])/2 - 6*dlog[W[10]] + (3*dlog[W[18]])/2, 
  0, 0, dlog[W[1]] + dlog[W[5]] - 2*dlog[W[8]] - 2*dlog[W[10]] + dlog[W[18]], 
  dlog[W[38]] - dlog[W[39]], 3*dlog[W[38]] - 3*dlog[W[39]], 
  -2*dlog[W[1]] - 2*dlog[W[5]] + 4*dlog[W[8]] + 4*dlog[W[10]] - 
   2*dlog[W[18]], -2*dlog[W[38]] + 2*dlog[W[39]], 
  (3*dlog[W[1]])/2 + (3*dlog[W[5]])/2 - 3*dlog[W[8]] + 3*dlog[W[10]] - 
   (3*dlog[W[18]])/2, -3*dlog[W[38]] + 3*dlog[W[39]], 0, 
  dlog[W[1]] + dlog[W[5]] - dlog[W[18]], 0, 0, 
  (5*dlog[W[1]])/2 + (5*dlog[W[5]])/2 + dlog[W[8]] + 7*dlog[W[10]] - 
   (13*dlog[W[18]])/2, 0, 0, -1/2*dlog[W[1]] - dlog[W[5]]/2 + dlog[W[8]] - 
   dlog[W[10]] + dlog[W[18]]/2, -1/2*dlog[W[1]] - dlog[W[5]]/2 + dlog[W[8]] + 
   3*dlog[W[10]] - (3*dlog[W[18]])/2, -dlog[W[1]] - dlog[W[5]] + 
   2*dlog[W[8]] + 2*dlog[W[10]] - dlog[W[18]], 
  -1/2*dlog[W[1]] - dlog[W[5]]/2 + dlog[W[8]] - 5*dlog[W[10]] + 
   (5*dlog[W[18]])/2, dlog[W[1]]/2 + dlog[W[5]]/2 - dlog[W[8]] - 
   dlog[W[10]] + dlog[W[18]]/2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*dlog[W[39]], -dlog[W[1]] - 3*dlog[W[5]] + dlog[W[27]], 
  dlog[W[38]]/2 + dlog[W[39]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*dlog[W[39]] - dlog[W[41]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3*dlog[W[39]] - (3*dlog[W[41]])/2, dlog[W[38]]/2 - (3*dlog[W[39]])/2 + 
   dlog[W[41]]/2, (9*dlog[W[39]])/2, -1/2*dlog[W[38]] + (5*dlog[W[39]])/2, 
  -dlog[W[1]] + dlog[W[3]], 0, 0, 0, 0, 0, 0, 0, 
  (-3*dlog[W[38]])/2 + (3*dlog[W[39]])/4, dlog[W[38]] - dlog[W[39]] + 
   dlog[W[41]]/2, 0, 4*dlog[W[39]], 0, 0, -dlog[W[1]] - dlog[W[5]] - 
   dlog[W[18]] + 2*dlog[W[27]], 0, 0, 0, (3*dlog[W[38]])/4 - 
   (3*dlog[W[39]])/2, 0, 0, (-3*dlog[W[39]])/2 + dlog[W[41]]/2, 0, 
  dlog[W[1]]/2 - dlog[W[3]]/2, -dlog[W[38]] + dlog[W[39]], 
  -dlog[W[1]] + dlog[W[3]], (3*dlog[W[38]])/4 + (3*dlog[W[39]])/4, 0, 0, 
  dlog[W[38]]/2, 0, dlog[W[38]]/2 + dlog[W[39]]/2 - dlog[W[41]]/2, 
  dlog[W[38]]/2 + (7*dlog[W[39]])/4, 0, 0, -1/4*dlog[W[41]], 
  (3*dlog[W[39]])/2 - dlog[W[41]]/4, -1/4*dlog[W[38]] + dlog[W[39]] - 
   dlog[W[41]]/4, -1/2*dlog[W[38]] - (7*dlog[W[39]])/4 + dlog[W[41]]/4, 
  (-9*dlog[W[39]])/16 + dlog[W[41]]/4, (3*dlog[W[38]])/4 + 
   (3*dlog[W[39]])/4 - dlog[W[41]]/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*dlog[W[10]] + dlog[W[18]], 2*dlog[W[39]], -2*dlog[W[5]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -2*dlog[W[16]] + dlog[W[18]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 12*dlog[W[10]] - 6*dlog[W[18]], 
  dlog[W[8]] - 7*dlog[W[10]] + 3*dlog[W[18]] + dlog[W[30]], 
  18*dlog[W[10]] - 9*dlog[W[18]], -dlog[W[1]] - dlog[W[5]] + 12*dlog[W[10]] - 
   5*dlog[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 3*dlog[W[10]] - (3*dlog[W[18]])/2, 
  -4*dlog[W[10]] + 2*dlog[W[18]], -6*dlog[W[39]], 
  24*dlog[W[10]] - 12*dlog[W[18]], 0, 0, -2*dlog[W[38]], 0, 0, 0, 
  -9*dlog[W[10]] + (9*dlog[W[18]])/2, 0, 0, -2*dlog[W[10]] + dlog[W[18]], 0, 
  0, -2*dlog[W[8]] + 8*dlog[W[10]] - 3*dlog[W[18]], -3*dlog[W[39]], 
  (3*dlog[W[8]])/2 + 3*dlog[W[10]] + (3*dlog[W[16]])/2 - 3*dlog[W[18]], 
  -3*dlog[W[39]], 0, dlog[W[1]] + dlog[W[5]] - dlog[W[18]], 0, 
  -dlog[W[1]] - dlog[W[5]] + 2*dlog[W[8]], dlog[W[8]] + 11*dlog[W[10]] - 
   6*dlog[W[18]], 0, 0, -2*dlog[W[10]] + 2*dlog[W[16]], 
  4*dlog[W[10]] + dlog[W[16]] - (5*dlog[W[18]])/2, 
  -1/2*dlog[W[8]] + 4*dlog[W[10]] - dlog[W[16]]/2 - (3*dlog[W[18]])/2, 
  -dlog[W[8]] - 7*dlog[W[10]] - dlog[W[16]] + (9*dlog[W[18]])/2, 
  (-7*dlog[W[10]])/4 + (7*dlog[W[18]])/8, -1/2*dlog[W[1]] - dlog[W[5]]/2 + 
   dlog[W[8]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-5*dlog[W[2]])/2 - dlog[W[4]]/2 - dlog[W[5]]/2 - (5*dlog[W[8]])/2 - 
   dlog[W[10]]/2 + (3*dlog[W[23]])/2 - dlog[W[32]]/2, 
  6*dlog[W[55]] + 6*dlog[W[57]] - 6*dlog[W[59]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*dlog[W[36]])/2, -1/2*dlog[W[1]] + dlog[W[2]]/2 - dlog[W[4]]/2 - 
   dlog[W[5]]/2 + dlog[W[8]]/2 + dlog[W[10]]/2 + dlog[W[32]]/2, 
  (3*dlog[W[2]])/2 - (3*dlog[W[4]])/2 + (3*dlog[W[5]])/2 + (3*dlog[W[8]])/2 + 
   (3*dlog[W[10]])/2 - (3*dlog[W[23]])/2 + (3*dlog[W[32]])/2, 0, 0, 0, 
  (3*dlog[W[2]])/2 - (3*dlog[W[4]])/2 - (3*dlog[W[5]])/2 + (3*dlog[W[8]])/2 + 
   (3*dlog[W[10]])/2 + 3*dlog[W[14]] - (3*dlog[W[23]])/2 + (3*dlog[W[32]])/2, 
  0, 0, -3*dlog[W[40]] + 3*dlog[W[41]], -2*dlog[W[1]] + 2*dlog[W[2]] - 
   2*dlog[W[4]] - 2*dlog[W[5]] + 2*dlog[W[8]] + 2*dlog[W[10]] + 
   2*dlog[W[32]], 0, 0, 0, 0, 0, 0, 0, 0, (3*dlog[W[1]])/4 - 
   (3*dlog[W[2]])/4 + (3*dlog[W[4]])/4 + (3*dlog[W[5]])/4 - 
   (3*dlog[W[8]])/4 - (3*dlog[W[10]])/4 - (3*dlog[W[32]])/4, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-3*dlog[W[1]])/4 + (3*dlog[W[2]])/4 - 
   (3*dlog[W[4]])/4 - (3*dlog[W[5]])/4 + (3*dlog[W[8]])/4 + 
   (3*dlog[W[10]])/4 + (3*dlog[W[32]])/4, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  dlog[W[55]]/8 + dlog[W[57]]/8 - dlog[W[59]]/8, 
  (-3*dlog[W[2]])/2 - (3*dlog[W[4]])/2 - (3*dlog[W[5]])/2 - 
   (3*dlog[W[8]])/2 - (3*dlog[W[10]])/2 + dlog[W[23]]/2 - (3*dlog[W[32]])/2 + 
   dlog[W[33]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8*dlog[W[68]], 
  dlog[W[59]]/8 + dlog[W[60]]/8, (-3*dlog[W[55]])/8 - dlog[W[57]]/8 + 
   (3*dlog[W[59]])/8, 0, 0, 0, dlog[W[53]]/4 - dlog[W[55]]/8 - 
   dlog[W[57]]/8 + dlog[W[59]]/8, 0, 0, -1/4*dlog[W[66]], dlog[W[59]]/2, 0, 
  0, 0, 0, dlog[W[67]]/4, 0, dlog[W[53]]/4 - dlog[W[59]]/4, 0, 
  -1/4*dlog[W[53]] + dlog[W[59]]/16 + dlog[W[60]]/16, 0, 0, 0, 0, 0, 
  dlog[W[55]]/4, 0, 0, 0, 0, 0, 0, -1/8*dlog[W[55]] + (3*dlog[W[59]])/16 + 
   dlog[W[60]]/16, 0, 0, 0, -1/12*dlog[W[60]], 
  -1/8*dlog[W[55]] - dlog[W[60]]/24, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-5*dlog[W[2]])/2 - dlog[W[4]]/2 - dlog[W[5]]/2 - 
   dlog[W[8]]/2 - dlog[W[10]]/2 - 2*dlog[W[16]] + (3*dlog[W[24]])/2 - 
   dlog[W[31]] - dlog[W[32]]/2, 3*dlog[W[71]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (3*dlog[W[50]])/2 - (3*dlog[W[51]])/2, 
  -dlog[W[49]] + dlog[W[50]], 0, 0, (3*dlog[W[51]])/4, -1/4*dlog[W[50]], 0, 
  0, 0, 0, (3*dlog[W[50]])/2 - (3*dlog[W[51]])/2, dlog[W[49]] + dlog[W[50]], 
  0, (3*dlog[W[65]])/2, -1/2*dlog[W[49]] - dlog[W[50]]/2, 0, 0, 
  (-3*dlog[W[65]])/2, dlog[W[49]]/2 - dlog[W[50]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-3*dlog[W[49]])/4, (3*dlog[W[49]])/4, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (3*dlog[W[49]])/4 + (3*dlog[W[50]])/4, 
  (-3*dlog[W[49]])/4 + (3*dlog[W[50]])/4, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[W[71]]/4, 
  (-3*dlog[W[2]])/2 - (3*dlog[W[4]])/2 - (3*dlog[W[5]])/2 - 
   (3*dlog[W[8]])/2 - (3*dlog[W[10]])/2 + dlog[W[24]]/2 - (3*dlog[W[32]])/2 + 
   dlog[W[33]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  dlog[W[55]] - dlog[W[56]]/4 - (3*dlog[W[59]])/4, 
  dlog[W[55]]/2 - dlog[W[59]]/2, 0, 0, dlog[W[53]]/8 + dlog[W[56]]/8 - 
   dlog[W[59]]/8, dlog[W[53]]/8, 0, 0, 0, 0, 
  -1/4*dlog[W[56]] - (3*dlog[W[59]])/4, -1/2*dlog[W[59]], 0, 
  -1/4*dlog[W[68]] - dlog[W[69]]/4, dlog[W[59]]/4 + dlog[W[60]]/4, 0, 0, 
  dlog[W[69]]/4, -1/4*dlog[W[55]] - dlog[W[57]]/4 + dlog[W[59]]/4, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, dlog[W[67]]/2, 0, 0, -1/8*dlog[W[53]] - dlog[W[55]]/8 - 
   dlog[W[57]]/8 + dlog[W[59]]/8, -1/8*dlog[W[53]] + dlog[W[59]]/8 + 
   dlog[W[60]]/8, 0, 0, 0, 0, 0, 0, dlog[W[66]]/2, 0, 0, 0, 0, 
  -1/4*dlog[W[53]] - dlog[W[55]]/8 - dlog[W[57]]/8 - dlog[W[59]]/8, 
  -1/4*dlog[W[53]] + dlog[W[55]]/4 - dlog[W[59]]/8 + dlog[W[60]]/8, 0, 
  dlog[W[57]]/6, -1/4*dlog[W[55]] + dlog[W[57]]/12, -1/6*dlog[W[60]], 
  dlog[W[55]]/4 - dlog[W[60]]/12, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/2*dlog[W[2]] - dlog[W[4]]/2 - dlog[W[5]]/2 + 
   (3*dlog[W[7]])/2 - (5*dlog[W[8]])/2 - dlog[W[10]]/2 - 2*dlog[W[13]] + 
   (3*dlog[W[21]])/2 - dlog[W[32]]/2, 3*dlog[W[53]] - 3*dlog[W[54]] - 
   3*dlog[W[58]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*dlog[W[2]])/2 + (3*dlog[W[4]])/2 + (3*dlog[W[5]])/2 - 
   (3*dlog[W[7]])/2 - (3*dlog[W[8]])/2 - (3*dlog[W[10]])/2 + 
   (3*dlog[W[21]])/2 - (3*dlog[W[32]])/2, dlog[W[1]] - dlog[W[2]] + 
   dlog[W[4]] + dlog[W[5]] - dlog[W[8]] - dlog[W[10]] - dlog[W[32]], 0, 0, 
  (3*dlog[W[2]])/2 - (3*dlog[W[4]])/2 - (3*dlog[W[5]])/2 + (3*dlog[W[7]])/2 + 
   (3*dlog[W[8]])/2 + (3*dlog[W[10]])/2 - (3*dlog[W[21]])/2 + 
   (3*dlog[W[32]])/2, 0, (3*dlog[W[2]])/2 - (3*dlog[W[4]])/2 - 
   (3*dlog[W[5]])/2 + (3*dlog[W[7]])/2 + (3*dlog[W[8]])/2 + 
   (3*dlog[W[10]])/2 - (3*dlog[W[21]])/2 + (3*dlog[W[32]])/2, 
  -dlog[W[2]] + dlog[W[4]] + dlog[W[30]] - dlog[W[32]], 0, 0, 0, 0, 0, 
  (-3*dlog[W[2]])/2 + (3*dlog[W[4]])/2 - (3*dlog[W[5]])/2 + 
   (3*dlog[W[7]])/2 - (3*dlog[W[8]])/2 - (3*dlog[W[10]])/2 + 
   (3*dlog[W[21]])/2 - (3*dlog[W[32]])/2, (-3*dlog[W[2]])/2 + 
   (3*dlog[W[4]])/2 + (3*dlog[W[5]])/2 - (3*dlog[W[7]])/2 + 
   (3*dlog[W[8]])/2 + (3*dlog[W[10]])/2 - (3*dlog[W[21]])/2 + 
   (3*dlog[W[32]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 2*dlog[W[2]] - 2*dlog[W[4]], 0, 0, 0, 0, 0, 0, 0, 
  -dlog[W[2]] + dlog[W[4]], 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  dlog[W[53]]/4 - dlog[W[54]]/4 - dlog[W[58]]/4, 
  (-3*dlog[W[2]])/2 - (3*dlog[W[4]])/2 - (3*dlog[W[5]])/2 + dlog[W[7]]/2 - 
   (3*dlog[W[8]])/2 - (3*dlog[W[10]])/2 + dlog[W[21]]/2 - (3*dlog[W[32]])/2 + 
   dlog[W[33]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*dlog[W[53]] - dlog[W[54]]/4 - dlog[W[58]]/4 + dlog[W[59]] + 
   dlog[W[60]], dlog[W[59]]/2 + dlog[W[60]]/2, 0, 0, 
  (-3*dlog[W[53]])/4 + dlog[W[54]]/4 + dlog[W[58]]/4, 0, 
  dlog[W[53]]/4 + dlog[W[54]]/4 + dlog[W[58]]/4 - dlog[W[59]], dlog[W[59]]/2, 
  0, 0, 0, 0, 0, dlog[W[53]]/4 - dlog[W[54]]/4 - dlog[W[55]]/2 - 
   dlog[W[58]]/4 + dlog[W[59]]/2, -1/4*dlog[W[53]] + dlog[W[54]]/4 + 
   dlog[W[55]]/2 + dlog[W[57]]/2 + dlog[W[58]]/4 - dlog[W[59]]/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, dlog[W[68]]/4, dlog[W[67]]/2, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*dlog[W[55]] - dlog[W[57]]/2, dlog[W[66]]/2, dlog[W[55]]/2, 0, 0, 0, 0, 
  0, 0, -1/4*dlog[W[55]] - dlog[W[60]]/4, dlog[W[55]]/4 + dlog[W[57]]/4 + 
   dlog[W[60]]/4, 0, 0, 0, -1/4*dlog[W[55]] - dlog[W[60]]/4, 
  -1/8*dlog[W[60]], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-3*dlog[W[4]])/2 - dlog[W[5]] + dlog[W[19]]/2 + 
   dlog[W[25]]/2 - dlog[W[28]], (5*dlog[W[42]])/2 - dlog[W[43]]/2 - 
   dlog[W[44]]/2 + dlog[W[45]]/2, (-3*dlog[W[42]])/2 - dlog[W[43]]/2 - 
   dlog[W[44]]/2 + dlog[W[45]]/2, dlog[W[67]], 2*dlog[W[67]], 0, 0, 0, 0, 0, 
  dlog[W[42]]/4 - dlog[W[43]]/4 + dlog[W[44]]/4 - dlog[W[45]]/4, 
  -1/4*dlog[W[62]], -1/2*dlog[W[42]] + dlog[W[43]]/2 - dlog[W[44]]/4 + 
   dlog[W[45]]/4, -1/8*dlog[W[42]] + dlog[W[43]]/8 - dlog[W[44]]/8 + 
   dlog[W[45]]/8, (3*dlog[W[42]])/4 - (3*dlog[W[43]])/4 + (3*dlog[W[44]])/4 - 
   (3*dlog[W[45]])/4, dlog[W[42]]/4 - dlog[W[43]]/4 + dlog[W[44]]/4 - 
   dlog[W[45]]/4, (3*dlog[W[42]])/4 - (3*dlog[W[43]])/4 + (3*dlog[W[44]])/4 - 
   (3*dlog[W[45]])/4, dlog[W[42]]/4 - dlog[W[43]]/4 + dlog[W[44]]/4 - 
   dlog[W[45]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-9*dlog[W[42]])/8 - (3*dlog[W[43]])/8 - (3*dlog[W[44]])/8 + 
   (3*dlog[W[45]])/8, dlog[W[42]]/2 + dlog[W[43]]/2 + dlog[W[44]]/2, 0, 0, 
  (3*dlog[W[42]])/4 + (3*dlog[W[43]])/4 + (3*dlog[W[44]])/4 - 
   (3*dlog[W[45]])/4, 0, 0, 0, 0, (3*dlog[W[42]])/8 - (3*dlog[W[43]])/8, 0, 
  0, 0, -1/4*dlog[W[42]] + dlog[W[43]]/4 - dlog[W[44]]/4 + dlog[W[45]]/4, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*dlog[W[44]])/8 - (3*dlog[W[45]])/8, 
  dlog[W[42]]/4 - dlog[W[43]]/4 + dlog[W[44]]/4 - dlog[W[45]]/4, 0, 0, 0, 
  -1/8*dlog[W[42]] + dlog[W[43]]/8 - dlog[W[44]]/8 + dlog[W[45]]/8, 
  dlog[W[42]]/2 + dlog[W[44]]/4 - dlog[W[45]]/4}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  dlog[W[42]]/4 - dlog[W[43]]/4 - dlog[W[44]]/4 + dlog[W[45]]/4, 
  dlog[W[1]]/2 - dlog[W[2]] - (5*dlog[W[4]])/4 - dlog[W[5]] + 
   (3*dlog[W[7]])/2 - dlog[W[8]] - dlog[W[10]] + dlog[W[19]]/4 + 
   dlog[W[25]]/4 - dlog[W[32]], -1/2*dlog[W[1]] - dlog[W[4]]/4 - 
   dlog[W[7]]/2 + dlog[W[19]]/4 + dlog[W[25]]/4, 
  -2*dlog[W[53]] - dlog[W[55]]/2 + dlog[W[59]] + dlog[W[60]]/2, 
  -dlog[W[53]] - dlog[W[55]] + 2*dlog[W[59]] + dlog[W[60]], 0, 0, 0, 0, 0, 
  dlog[W[2]]/2 - dlog[W[4]]/8 + dlog[W[7]]/4 - dlog[W[14]]/2 + 
   dlog[W[19]]/8 - dlog[W[25]]/8, -1/8*dlog[W[35]], 
  -1/8*dlog[W[1]] - dlog[W[2]]/4 + dlog[W[8]]/2 - dlog[W[19]]/4 + 
   dlog[W[25]]/8, -1/8*dlog[W[2]] + dlog[W[4]]/16 + dlog[W[8]]/8 - 
   dlog[W[10]]/8 - dlog[W[19]]/16 + dlog[W[25]]/16 - dlog[W[32]]/8, 
  (3*dlog[W[2]])/4 - (3*dlog[W[4]])/8 - (3*dlog[W[8]])/4 + 
   (3*dlog[W[10]])/4 + (3*dlog[W[19]])/8 - (3*dlog[W[25]])/8 + 
   (3*dlog[W[32]])/4, dlog[W[2]]/2 - dlog[W[4]]/8 - dlog[W[7]]/4 - 
   dlog[W[8]]/2 + dlog[W[10]]/2 + dlog[W[19]]/8 - dlog[W[25]]/8 + 
   dlog[W[32]]/2, (3*dlog[W[2]])/4 - (3*dlog[W[4]])/8 - (3*dlog[W[8]])/4 + 
   (3*dlog[W[10]])/4 + (3*dlog[W[19]])/8 - (3*dlog[W[25]])/8 - 
   (3*dlog[W[32]])/4, dlog[W[2]]/2 - dlog[W[4]]/8 + dlog[W[7]]/4 - 
   dlog[W[8]]/2 + dlog[W[10]]/2 - dlog[W[13]]/2 + dlog[W[19]]/8 - 
   dlog[W[25]]/8 - dlog[W[32]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-3*dlog[W[1]])/8 - (3*dlog[W[2]])/8 - (3*dlog[W[4]])/16 - 
   (3*dlog[W[8]])/8 + (3*dlog[W[10]])/8 + (3*dlog[W[19]])/16 + 
   (3*dlog[W[25]])/16 - (3*dlog[W[32]])/8, dlog[W[1]]/4 + dlog[W[2]]/2 + 
   dlog[W[4]]/4 + dlog[W[6]]/4 + dlog[W[8]]/2 - dlog[W[10]]/2 - 
   dlog[W[19]]/4 - dlog[W[25]]/4 + dlog[W[32]]/2, 0, 0, 
  (3*dlog[W[2]])/4 - (3*dlog[W[4]])/8 + (3*dlog[W[8]])/4 + 
   (3*dlog[W[10]])/4 - (3*dlog[W[19]])/8 - (3*dlog[W[25]])/8 + 
   (3*dlog[W[32]])/4, 0, 0, 0, 0, (3*dlog[W[1]])/16 + (3*dlog[W[4]])/16 - 
   (3*dlog[W[8]])/8 - (3*dlog[W[10]])/8 + (3*dlog[W[19]])/16 - 
   (3*dlog[W[32]])/8, 0, 0, 0, -1/4*dlog[W[2]] + dlog[W[4]]/8 + 
   dlog[W[8]]/4 - dlog[W[10]]/4 - dlog[W[19]]/8 + dlog[W[25]]/8 + 
   dlog[W[32]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*dlog[W[32]])/4, 
  (-3*dlog[W[1]])/16 + (3*dlog[W[2]])/8 - (3*dlog[W[4]])/8 + 
   (3*dlog[W[10]])/4 - (3*dlog[W[25]])/16, dlog[W[2]]/4 - dlog[W[4]]/8 - 
   dlog[W[8]]/4 + dlog[W[10]]/4 + dlog[W[19]]/8 - dlog[W[25]]/8, 
  -1/4*dlog[W[32]], -1/4*dlog[W[32]], dlog[W[32]]/4, 
  -1/8*dlog[W[2]] + dlog[W[4]]/16 + dlog[W[8]]/8 - dlog[W[10]]/8 - 
   dlog[W[19]]/16 + dlog[W[25]]/16 + dlog[W[32]]/8, 
  dlog[W[1]]/8 + dlog[W[2]]/4 - dlog[W[25]]/8}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (7*dlog[W[42]])/4 + dlog[W[43]]/4 + dlog[W[44]]/4 - dlog[W[45]]/4, 
  (9*dlog[W[1]])/2 - dlog[W[2]] + (5*dlog[W[4]])/4 + (9*dlog[W[7]])/2 - 
   dlog[W[8]] - dlog[W[10]] - dlog[W[19]]/4 - 3*dlog[W[20]] - dlog[W[25]]/4 - 
   dlog[W[32]], (-5*dlog[W[1]])/2 - (7*dlog[W[4]])/4 - dlog[W[5]] - 
   (3*dlog[W[7]])/2 - dlog[W[19]]/4 + 3*dlog[W[20]] - dlog[W[25]]/4, 
  6*dlog[W[52]] - 6*dlog[W[53]] + dlog[W[55]]/2 + 5*dlog[W[59]] - 
   dlog[W[60]]/2, 6*dlog[W[52]] - 3*dlog[W[53]] + dlog[W[55]] + 
   4*dlog[W[59]] - dlog[W[60]], 0, 0, 0, 0, (-3*dlog[W[47]])/2, 
  dlog[W[2]]/2 - (7*dlog[W[4]])/8 + (3*dlog[W[7]])/4 - dlog[W[14]]/2 - 
   dlog[W[19]]/8 + dlog[W[25]]/8, -1/2*dlog[W[34]] + dlog[W[35]]/8, 
  (-3*dlog[W[1]])/8 - dlog[W[2]]/4 + dlog[W[8]]/2 + dlog[W[19]]/4 - 
   dlog[W[25]]/8, -1/8*dlog[W[2]] + (3*dlog[W[4]])/16 + dlog[W[8]]/8 - 
   dlog[W[10]]/8 + dlog[W[19]]/16 - dlog[W[25]]/16 - dlog[W[32]]/8, 
  (3*dlog[W[2]])/4 - (9*dlog[W[4]])/8 - (3*dlog[W[8]])/4 + 
   (3*dlog[W[10]])/4 + 3*dlog[W[11]] - (3*dlog[W[19]])/8 - 
   (3*dlog[W[20]])/2 + (3*dlog[W[25]])/8 + (3*dlog[W[32]])/4, 
  dlog[W[2]]/2 + dlog[W[4]]/8 - (3*dlog[W[7]])/4 - dlog[W[8]]/2 + 
   dlog[W[10]]/2 - dlog[W[19]]/8 + dlog[W[25]]/8 + dlog[W[32]]/2, 
  (3*dlog[W[2]])/4 - (9*dlog[W[4]])/8 - (3*dlog[W[8]])/4 + 
   (3*dlog[W[10]])/4 - 3*dlog[W[12]] - (3*dlog[W[19]])/8 + 
   (3*dlog[W[20]])/2 + (3*dlog[W[25]])/8 - (3*dlog[W[32]])/4, 
  dlog[W[2]]/2 + dlog[W[4]]/8 + (3*dlog[W[7]])/4 - dlog[W[8]]/2 + 
   dlog[W[10]]/2 - (3*dlog[W[13]])/2 - dlog[W[19]]/8 + dlog[W[25]]/8 - 
   dlog[W[32]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-9*dlog[W[1]])/8 - (3*dlog[W[2]])/8 - (9*dlog[W[4]])/16 - 
   (3*dlog[W[8]])/8 + (15*dlog[W[10]])/8 - (3*dlog[W[18]])/4 - 
   (3*dlog[W[19]])/16 + (3*dlog[W[20]])/2 - (3*dlog[W[25]])/16 - 
   (3*dlog[W[32]])/8, (3*dlog[W[1]])/4 + dlog[W[2]]/2 + (3*dlog[W[4]])/4 + 
   (3*dlog[W[6]])/4 + dlog[W[8]]/2 - (5*dlog[W[10]])/2 + dlog[W[18]]/2 + 
   dlog[W[19]]/4 - (3*dlog[W[20]])/2 + dlog[W[25]]/4 + dlog[W[32]]/2, 0, 0, 
  (3*dlog[W[2]])/4 - (9*dlog[W[4]])/8 + (3*dlog[W[8]])/4 + 
   (3*dlog[W[10]])/4 + (3*dlog[W[19]])/8 - (3*dlog[W[20]])/2 + 
   (3*dlog[W[25]])/8 + (3*dlog[W[32]])/4, 0, 0, 0, 0, 
  (9*dlog[W[1]])/16 + (9*dlog[W[4]])/16 - (3*dlog[W[8]])/8 - 
   (3*dlog[W[10]])/8 - (3*dlog[W[19]])/16 - (3*dlog[W[32]])/8, 0, 0, 0, 
  -1/4*dlog[W[2]] + (3*dlog[W[4]])/8 + dlog[W[8]]/4 - (5*dlog[W[10]])/4 + 
   dlog[W[18]]/2 + dlog[W[19]]/8 - dlog[W[25]]/8 + dlog[W[32]]/4, 
  -1/2*dlog[W[39]], dlog[W[39]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*dlog[W[32]])/4, (-9*dlog[W[1]])/16 + (3*dlog[W[2]])/8 - 
   (9*dlog[W[4]])/8 + (3*dlog[W[10]])/4 + (3*dlog[W[25]])/16, 
  dlog[W[2]]/4 - (3*dlog[W[4]])/8 - dlog[W[8]]/4 + (3*dlog[W[10]])/4 - 
   dlog[W[16]]/2 - dlog[W[19]]/8 + dlog[W[25]]/8, 
  dlog[W[10]]/2 - dlog[W[16]] + dlog[W[18]]/4 - dlog[W[32]]/4, 
  dlog[W[10]]/2 + dlog[W[16]]/2 - dlog[W[18]]/2 - dlog[W[32]]/4, 
  dlog[W[10]] + dlog[W[16]] - dlog[W[18]] + dlog[W[32]]/4, 
  -1/8*dlog[W[2]] + (3*dlog[W[4]])/16 + dlog[W[8]]/8 + dlog[W[10]]/8 - 
   dlog[W[18]]/8 + dlog[W[19]]/16 - dlog[W[25]]/16 + dlog[W[32]]/8, 
  (3*dlog[W[1]])/8 + dlog[W[2]]/4 + dlog[W[18]]/4 - (3*dlog[W[20]])/4 + 
   dlog[W[25]]/8}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/4*dlog[W[67]], -1/2*dlog[W[52]] + dlog[W[55]]/4 - dlog[W[59]] - 
   dlog[W[60]]/4, dlog[W[52]]/2 + dlog[W[55]]/4 - dlog[W[60]]/4, 
  -dlog[W[2]] - (3*dlog[W[4]])/2 - dlog[W[5]] - dlog[W[8]] - dlog[W[10]] - 
   dlog[W[19]]/2 + dlog[W[20]] - dlog[W[25]]/2 - dlog[W[32]] + dlog[W[33]], 
  dlog[W[2]] + dlog[W[8]] + dlog[W[10]] - dlog[W[19]] + dlog[W[20]] - 
   dlog[W[25]] + dlog[W[32]], 0, 0, 0, 0, -1/4*dlog[W[70]], 
  dlog[W[55]]/8 + dlog[W[60]]/8, dlog[W[68]]/8, 
  -1/8*dlog[W[55]] + dlog[W[57]]/8 - dlog[W[60]]/8, 
  dlog[W[55]]/16 + dlog[W[57]]/8 - dlog[W[59]]/8 - dlog[W[60]]/16, 
  -1/4*dlog[W[52]] - (5*dlog[W[55]])/8 + (3*dlog[W[59]])/4 + 
   (3*dlog[W[60]])/8, (-3*dlog[W[55]])/8 + dlog[W[59]]/2 + dlog[W[60]]/8, 
  dlog[W[52]]/4 + (3*dlog[W[55]])/8 - (3*dlog[W[59]])/4 - (5*dlog[W[60]])/8, 
  dlog[W[55]]/8 - dlog[W[59]]/2 - (3*dlog[W[60]])/8, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, dlog[W[52]]/4 + (3*dlog[W[55]])/16 - 
   (3*dlog[W[59]])/8 - (3*dlog[W[60]])/16, -1/4*dlog[W[52]] - dlog[W[55]]/4 + 
   dlog[W[59]]/2 + dlog[W[60]]/4, 0, 0, -1/4*dlog[W[52]] + dlog[W[53]]/4 - 
   (3*dlog[W[55]])/8 + dlog[W[59]]/2 + (3*dlog[W[60]])/8, 0, 0, 
  -1/4*dlog[W[68]], -1/2*dlog[W[67]], -1/4*dlog[W[53]] + dlog[W[55]]/8 - 
   dlog[W[57]]/16 - dlog[W[59]]/8, 0, 0, 0, -1/8*dlog[W[55]] + 
   dlog[W[59]]/4 - dlog[W[60]]/8, 0, -1/4*dlog[W[66]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, dlog[W[53]]/4 - dlog[W[55]]/4 + dlog[W[59]]/2 + dlog[W[60]]/4, 
  -1/16*dlog[W[55]] - dlog[W[57]]/16 - dlog[W[60]]/16, 
  dlog[W[55]]/8 - dlog[W[57]]/6 + dlog[W[60]]/8, 
  dlog[W[55]]/4 - dlog[W[57]]/12 - dlog[W[59]]/4, -1/4*dlog[W[59]], 
  -1/4*dlog[W[55]] + dlog[W[59]]/4 + dlog[W[60]]/4, 
  -1/16*dlog[W[55]] + dlog[W[59]]/8 + dlog[W[60]]/16, 
  -1/8*dlog[W[52]] + dlog[W[60]]/8}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*dlog[W[52]] + (3*dlog[W[53]])/2 - 
   dlog[W[59]]/2, dlog[W[52]]/2 - dlog[W[53]]/2 + dlog[W[59]]/2, 
  -2*dlog[W[1]] + dlog[W[2]] - dlog[W[4]] - 2*dlog[W[7]] + dlog[W[8]] + 
   dlog[W[10]] + dlog[W[20]] + dlog[W[32]], -dlog[W[1]] - dlog[W[2]] - 
   2*dlog[W[4]] - dlog[W[5]] - dlog[W[7]] - dlog[W[8]] - dlog[W[10]] + 
   dlog[W[20]] - dlog[W[32]] + dlog[W[33]], 0, 0, 0, 0, -1/4*dlog[W[70]], 
  dlog[W[53]]/4 + dlog[W[55]]/4 + dlog[W[57]]/4 - dlog[W[59]]/4, 0, 0, 
  -1/8*dlog[W[55]] - dlog[W[57]]/8 + dlog[W[59]]/8, 
  -1/4*dlog[W[52]] + dlog[W[55]]/2 - (3*dlog[W[59]])/4, 
  -1/4*dlog[W[53]] + dlog[W[55]]/4 - dlog[W[59]]/4, 
  dlog[W[52]]/4 + (3*dlog[W[59]])/4 + dlog[W[60]]/2, 
  dlog[W[53]]/4 + dlog[W[59]]/4 + dlog[W[60]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, dlog[W[52]]/4 + (3*dlog[W[59]])/8, 
  -1/4*dlog[W[52]] - dlog[W[59]]/2, 0, 0, -1/4*dlog[W[52]] - dlog[W[53]]/2 - 
   dlog[W[59]]/4, 0, 0, dlog[W[68]]/8, dlog[W[67]]/4, 
  dlog[W[53]]/2 + dlog[W[55]]/8 + dlog[W[57]]/8 - dlog[W[59]]/8, 0, 0, 0, 
  -1/4*dlog[W[59]], dlog[W[66]]/4, dlog[W[66]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*dlog[W[53]] + dlog[W[55]]/8 - dlog[W[59]]/4 - dlog[W[60]]/8, 
  dlog[W[55]]/8 + dlog[W[57]]/8 + dlog[W[60]]/8, dlog[W[57]]/12, 
  -1/8*dlog[W[55]] + dlog[W[57]]/24 + dlog[W[59]]/4, dlog[W[59]]/4, 
  dlog[W[55]]/8 - dlog[W[59]]/4 - dlog[W[60]]/8, 
  -1/8*dlog[W[59]] - dlog[W[60]]/16, -1/8*dlog[W[52]]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -dlog[W[5]] - 2*dlog[W[8]] - 2*dlog[W[14]] + dlog[W[23]], 0, 0, 0, 0, 
  dlog[W[1]] + 2*dlog[W[14]] - dlog[W[23]], 0, -dlog[W[5]] - 2*dlog[W[8]] + 
   dlog[W[23]], -dlog[W[2]] + dlog[W[5]]/2 - dlog[W[8]] + dlog[W[23]]/2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*dlog[W[38]] - 2*dlog[W[40]] + 
   2*dlog[W[41]], 0, 0, 0, -3*dlog[W[2]] + 3*dlog[W[5]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[W[38]] - dlog[W[40]] + dlog[W[41]], 
  -dlog[W[38]] - dlog[W[40]] + dlog[W[41]], 2*dlog[W[2]] - dlog[W[5]] + 
   2*dlog[W[8]] - dlog[W[23]], dlog[W[38]] + dlog[W[40]] - dlog[W[41]], 0, 0, 
  0, 0, 0, -dlog[W[5]] - 2*dlog[W[8]] + dlog[W[23]], 
  -dlog[W[2]] + dlog[W[5]]/2 - dlog[W[8]] + dlog[W[23]]/2, 0, 0, 
  dlog[W[5]] + 2*dlog[W[8]] - dlog[W[23]], dlog[W[5]]/2 + dlog[W[8]] - 
   dlog[W[23]]/2, 0, 0, 0, -1/2*dlog[W[5]] - dlog[W[8]] + dlog[W[23]]/2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -2*dlog[W[2]] - dlog[W[5]] + dlog[W[23]] - dlog[W[27]], 0, 0, 0, 
  -dlog[W[38]] - dlog[W[40]]/2 + dlog[W[41]]/2, dlog[W[61]]/2, dlog[W[38]]/2, 
  dlog[W[38]]/4 + dlog[W[40]]/4 - dlog[W[41]]/4, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*dlog[W[38]] - dlog[W[40]]/2 + dlog[W[41]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-3*dlog[W[61]])/4, -1/4*dlog[W[40]] + dlog[W[41]]/4, 0, 0, 0, 0, 0, 0, 
  0, 0, (-3*dlog[W[61]])/4, 0, -dlog[W[38]] - dlog[W[40]]/4 + dlog[W[41]]/4, 
  0, -1/2*dlog[W[38]] - dlog[W[40]]/8 + dlog[W[41]]/8, 0, dlog[W[38]], 0, 0, 
  0, 0, 0, 0, dlog[W[61]]/2, 0, dlog[W[38]]/2, 0, 
  dlog[W[38]]/4 - dlog[W[40]]/8 + dlog[W[41]]/8, 0, 
  -1/4*dlog[W[38]] - dlog[W[40]]/4 + dlog[W[41]]/4, -1/2*dlog[W[38]], 
  -1/2*dlog[W[38]], 0, 0, dlog[W[38]]/8, -1/2*dlog[W[38]]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -dlog[W[2]] + dlog[W[4]] - dlog[W[5]] + dlog[W[7]] - 
   2*dlog[W[13]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*dlog[W[2]])/4 - (3*dlog[W[4]])/4 + (3*dlog[W[5]])/4 - (3*dlog[W[7]])/4, 
  (-3*dlog[W[2]])/4 + (3*dlog[W[4]])/4 + dlog[W[5]]/4 - dlog[W[7]]/4, 0, 
  -dlog[W[2]] + dlog[W[4]] + dlog[W[5]] - dlog[W[7]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -3*dlog[W[2]] + 3*dlog[W[4]], 0, 0, 0, 0, 
  dlog[W[2]] - dlog[W[4]] - dlog[W[5]] + dlog[W[7]], 0, 
  -1/4*dlog[W[2]] + dlog[W[4]]/4 - (5*dlog[W[5]])/4 + (5*dlog[W[7]])/4, 
  (3*dlog[W[2]])/4 - (3*dlog[W[4]])/4 + (3*dlog[W[5]])/4 - (3*dlog[W[7]])/4, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[W[2]] - dlog[W[4]] + dlog[W[5]] - 
   dlog[W[7]], 0, dlog[W[2]]/2 - dlog[W[4]]/2 - dlog[W[5]]/2 + dlog[W[7]]/2, 
  0, -1/2*dlog[W[2]] + dlog[W[4]]/2 + dlog[W[5]]/2 - dlog[W[7]]/2, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, dlog[W[3]] - dlog[W[5]] - 2*dlog[W[8]] - 
   2*dlog[W[16]] + dlog[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3*dlog[W[3]] + 3*dlog[W[5]] - 6*dlog[W[8]] + 6*dlog[W[10]] - 3*dlog[W[18]], 
  -dlog[W[3]] - dlog[W[5]] + 4*dlog[W[8]] - 4*dlog[W[10]] + dlog[W[18]], 0, 
  0, 2*dlog[W[38]] - 2*dlog[W[39]] - 2*dlog[W[41]], 0, 0, 0, 0, 0, 0, 0, 
  -3*dlog[W[8]] + 3*dlog[W[10]], -dlog[W[3]] + dlog[W[6]] + 4*dlog[W[8]] - 
   4*dlog[W[10]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -dlog[W[3]] - dlog[W[5]] + 2*dlog[W[8]] - 2*dlog[W[10]] + dlog[W[18]], 0, 
  -dlog[W[38]] + dlog[W[39]] + dlog[W[41]], -4*dlog[W[8]] + 4*dlog[W[10]], 
  2*dlog[W[38]] - 2*dlog[W[39]] - 2*dlog[W[41]], 
  3*dlog[W[8]] - 3*dlog[W[10]], 0, 0, 0, 0, dlog[W[3]] + dlog[W[5]] - 
   dlog[W[18]], -dlog[W[8]] + dlog[W[10]], 0, 0, 
  dlog[W[3]]/2 + dlog[W[5]]/2 - dlog[W[8]] + dlog[W[10]] - dlog[W[18]]/2, 
  dlog[W[3]]/2 + dlog[W[5]]/2 - dlog[W[8]] + dlog[W[10]] - dlog[W[18]]/2, 
  dlog[W[3]]/2 + dlog[W[5]]/2 - 2*dlog[W[8]] + 2*dlog[W[10]] - dlog[W[18]]/2, 
  -1/2*dlog[W[3]] - dlog[W[5]]/2 - dlog[W[8]] + dlog[W[10]] + dlog[W[18]]/2, 
  -1/2*dlog[W[3]] - dlog[W[5]]/2 + dlog[W[8]] - dlog[W[10]] + dlog[W[18]]/2, 
  dlog[W[3]] + dlog[W[5]] - dlog[W[18]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*dlog[W[1]] - 3*dlog[W[5]] - 2*dlog[W[23]] + 5*dlog[W[29]], 
  -2*dlog[W[46]] + dlog[W[48]], dlog[W[63]]/2, dlog[W[46]] + dlog[W[48]]/2, 
  dlog[W[46]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/2*dlog[W[63]], 0, -dlog[W[46]] + dlog[W[48]]/4, 0, 
  0, 0, dlog[W[46]], -dlog[W[64]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*dlog[W[46]] + dlog[W[48]]/4, -dlog[W[46]] - dlog[W[48]]/3, 
  -1/2*dlog[W[46]] - dlog[W[48]]/6, 0, 0, dlog[W[46]]/4, -1/2*dlog[W[46]]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 3*dlog[W[46]] - 3*dlog[W[48]], 
  -dlog[W[1]] - 2*dlog[W[2]] + 2*dlog[W[5]] - 4*dlog[W[14]] + dlog[W[23]], 
  dlog[W[34]] - dlog[W[36]], dlog[W[2]] - 2*dlog[W[5]] - 2*dlog[W[8]] + 
   dlog[W[23]], -1/2*dlog[W[5]] - dlog[W[8]] + dlog[W[23]]/2, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*dlog[W[34]])/2 + (3*dlog[W[36]])/2, 0, (-3*dlog[W[2]])/2 + 
   (3*dlog[W[5]])/2, 0, 0, 0, 2*dlog[W[2]] - 2*dlog[W[5]], 
  dlog[W[38]] + dlog[W[40]] - dlog[W[41]], -dlog[W[38]] - dlog[W[40]] + 
   dlog[W[41]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -dlog[W[2]] + 2*dlog[W[5]] + 2*dlog[W[8]] - dlog[W[23]], 
  -dlog[W[2]] + (3*dlog[W[5]])/2 + dlog[W[8]] - dlog[W[23]]/2, 0, 0, 
  dlog[W[2]]/4 - dlog[W[5]]/4, -dlog[W[2]] + dlog[W[5]]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -3*dlog[W[63]], 4*dlog[W[34]] - 2*dlog[W[36]], 
  -1/2*dlog[W[1]] - 2*dlog[W[2]] - dlog[W[5]] + dlog[W[23]]/2, 
  -2*dlog[W[34]] - dlog[W[36]]/2, -dlog[W[34]] + dlog[W[36]]/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3*dlog[W[34]] - (3*dlog[W[36]])/4, 0, 0, 0, -2*dlog[W[34]], 2*dlog[W[61]], 
  dlog[W[61]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*dlog[W[36]])/4, 
  2*dlog[W[34]], 0, 0, 0, -dlog[W[34]], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*dlog[W[48]], 
  -2*dlog[W[1]] - 4*dlog[W[14]] + 2*dlog[W[23]], -1/2*dlog[W[36]], 
  (3*dlog[W[1]])/2 - dlog[W[5]] - 4*dlog[W[8]] + dlog[W[23]]/2, 
  dlog[W[1]]/2 + dlog[W[2]] - dlog[W[23]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*dlog[W[1]])/4 - (3*dlog[W[14]])/2 + (3*dlog[W[23]])/4, 0, 0, 0, 
  dlog[W[1]] - dlog[W[3]], 2*dlog[W[40]], dlog[W[40]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-3*dlog[W[1]])/4 - (3*dlog[W[14]])/2 + (3*dlog[W[23]])/4, 
  -dlog[W[1]] + dlog[W[3]], 0, 0, 0, dlog[W[1]]/2 - dlog[W[3]]/2, 
  -dlog[W[1]] + dlog[W[3]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*dlog[W[1]] + 4*dlog[W[14]] - 
   2*dlog[W[23]], -dlog[W[36]], -dlog[W[1]] - 2*dlog[W[5]] + dlog[W[23]], 
  -4*dlog[W[2]] - 4*dlog[W[8]] + 2*dlog[W[23]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*dlog[W[36]], 0, 
  (3*dlog[W[1]])/2 + 3*dlog[W[14]] - (3*dlog[W[23]])/2, 0, 0, 0, 0, 
  -2*dlog[W[40]] + 2*dlog[W[41]], -4*dlog[W[40]] + 4*dlog[W[41]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (3*dlog[W[1]])/2 + 3*dlog[W[14]] - (3*dlog[W[23]])/2, 
  2*dlog[W[1]] + 4*dlog[W[5]] - 2*dlog[W[23]], dlog[W[1]] + 2*dlog[W[5]] - 
   dlog[W[23]], 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*dlog[W[4]] + 4*dlog[W[11]] - 2*dlog[W[19]], 
  dlog[W[1]] + dlog[W[4]] - dlog[W[19]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[W[42]] - dlog[W[43]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[W[1]]/2 + dlog[W[4]]/2 - 
   dlog[W[19]]/2, 0, -1/3*dlog[W[1]] - dlog[W[4]]/3 + dlog[W[19]]/3, 
  (-2*dlog[W[1]])/3 + dlog[W[4]]/3 - dlog[W[16]] + (2*dlog[W[19]])/3, 0, 
  dlog[W[1]]/2 - dlog[W[4]]/2 + dlog[W[16]] - dlog[W[19]]/2, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6*dlog[W[8]] - 6*dlog[W[11]] + 
   6*dlog[W[19]], -dlog[W[1]] - 3*dlog[W[4]] - 4*dlog[W[8]] + 3*dlog[W[19]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 3*dlog[W[43]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*dlog[W[8]] + (3*dlog[W[19]])/2, 0, dlog[W[8]] + dlog[W[16]] - 
   dlog[W[19]], 2*dlog[W[8]] + 2*dlog[W[16]] - 2*dlog[W[19]], 
  dlog[W[8]] - dlog[W[16]], -dlog[W[8]] - 2*dlog[W[16]] + (3*dlog[W[19]])/2, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4*dlog[W[12]] - 2*dlog[W[25]], 
  dlog[W[1]] + 2*dlog[W[13]] - dlog[W[25]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[W[34]] - dlog[W[35]]/2, 
  2*dlog[W[42]] + dlog[W[44]] - dlog[W[45]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/2*dlog[W[1]] - dlog[W[13]] + dlog[W[25]]/2, 
  dlog[W[1]]/2 + dlog[W[13]] - dlog[W[25]]/2, 0, 0, 0, 
  -1/2*dlog[W[1]] - dlog[W[10]] + dlog[W[25]]/2, 
  -1/4*dlog[W[1]] - dlog[W[10]]/2 + dlog[W[25]]/4, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6*dlog[W[2]] - 6*dlog[W[10]] - 
   6*dlog[W[12]] + 6*dlog[W[25]], -dlog[W[1]] - 4*dlog[W[2]] - 
   4*dlog[W[10]] - 2*dlog[W[13]] + 3*dlog[W[25]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*dlog[W[34]])/2 + 
   (3*dlog[W[35]])/2, -3*dlog[W[42]] - 3*dlog[W[44]] + 3*dlog[W[45]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*dlog[W[2]] - (3*dlog[W[4]])/2 + 
   3*dlog[W[10]] - (3*dlog[W[25]])/2, (-3*dlog[W[2]])/2 - 3*dlog[W[10]] + 
   (3*dlog[W[25]])/2, 0, 0, -dlog[W[2]] + dlog[W[4]], 
  dlog[W[2]] + dlog[W[4]]/2 + 3*dlog[W[10]] - (3*dlog[W[25]])/2, 
  (3*dlog[W[2]])/4 + (3*dlog[W[10]])/2 - (3*dlog[W[25]])/4, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*dlog[W[2]])/2 - 
   2*dlog[W[4]] - 2*dlog[W[5]] - dlog[W[7]]/2 + 4*dlog[W[15]], 
  dlog[W[2]]/2 - dlog[W[7]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*dlog[W[2]] - 2*dlog[W[4]] + 
   2*dlog[W[5]] + dlog[W[7]]/2, -1/2*dlog[W[2]] + 2*dlog[W[4]] - 
   2*dlog[W[5]] + dlog[W[7]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -dlog[W[2]] + dlog[W[7]], -dlog[W[2]] + dlog[W[7]], 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*dlog[W[2]])/2 + 
   (3*dlog[W[7]])/2, dlog[W[2]]/2 - 2*dlog[W[4]] - 2*dlog[W[5]] + 
   (3*dlog[W[7]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-3*dlog[W[2]])/2 - (3*dlog[W[7]])/2 + 3*dlog[W[14]], 
  (-3*dlog[W[2]])/2 - (3*dlog[W[7]])/2 + 3*dlog[W[13]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -3*dlog[W[7]] + 3*dlog[W[14]], -3*dlog[W[7]] + 3*dlog[W[13]], 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*dlog[W[4]] - 2*dlog[W[5]] + 2*dlog[W[7]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, dlog[W[4]] - dlog[W[14]], dlog[W[5]] - dlog[W[13]], 
  -dlog[W[4]] - dlog[W[5]] + dlog[W[13]] + dlog[W[14]], 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*dlog[W[2]] - 2*dlog[W[5]] + 2*dlog[W[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[W[2]] + dlog[W[5]], 0, 
  -dlog[W[2]] + dlog[W[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  dlog[W[2]] - dlog[W[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*dlog[W[5]] + 4*dlog[W[17]] - 2*dlog[W[18]], 
  -dlog[W[8]] - dlog[W[10]] + dlog[W[18]] - dlog[W[30]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  dlog[W[3]] + dlog[W[5]] - dlog[W[18]], -dlog[W[38]] - dlog[W[39]] + 
   dlog[W[41]], -dlog[W[3]] - dlog[W[5]] + dlog[W[18]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, dlog[W[5]] - dlog[W[10]], -1/4*dlog[W[3]] + dlog[W[5]]/4 - 
   dlog[W[10]]/2 + dlog[W[18]]/4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 6*dlog[W[10]] + 6*dlog[W[17]] - 6*dlog[W[18]], 
  -2*dlog[W[5]] - dlog[W[8]] - 5*dlog[W[10]] + 3*dlog[W[18]] - dlog[W[30]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -dlog[W[1]] + 3*dlog[W[3]] + 2*dlog[W[5]] - 2*dlog[W[8]] + 
   4*dlog[W[10]] - 3*dlog[W[18]], -3*dlog[W[39]] + 3*dlog[W[41]], 
  -3*dlog[W[3]] - 3*dlog[W[5]] + 3*dlog[W[8]] - 3*dlog[W[10]] + 
   3*dlog[W[18]], 0, 0, 0, 0, 0, -dlog[W[1]] - dlog[W[5]] + dlog[W[8]] + 
   dlog[W[10]], 0, 0, 0, 0, dlog[W[1]] + dlog[W[5]] - dlog[W[8]] - 
   dlog[W[10]], 2*dlog[W[1]] + 2*dlog[W[5]] - 2*dlog[W[8]] - 2*dlog[W[10]], 
  (3*dlog[W[1]])/4 - (3*dlog[W[3]])/4 - (3*dlog[W[10]])/2 + 
   (3*dlog[W[18]])/4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -2*dlog[W[5]] + 4*dlog[W[9]] - 2*dlog[W[18]], 
  dlog[W[1]] + dlog[W[5]] - dlog[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[W[38]] - dlog[W[39]], 0, 
  0, 0, 0, dlog[W[1]]/2 + dlog[W[5]]/2 - dlog[W[18]]/2, 0, 0, 0, 
  dlog[W[1]]/2 - dlog[W[5]]/2 + dlog[W[16]] - dlog[W[18]]/2, 
  -1/3*dlog[W[1]] - dlog[W[5]]/3 + dlog[W[18]]/3, 
  (-2*dlog[W[1]])/3 + dlog[W[5]]/3 - dlog[W[16]] + (2*dlog[W[18]])/3, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -6*dlog[W[9]] - 6*dlog[W[10]] + 6*dlog[W[18]], 
  -dlog[W[1]] - 3*dlog[W[5]] - 4*dlog[W[10]] + 3*dlog[W[18]], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3*dlog[W[39]], 0, 0, 0, 0, -3*dlog[W[10]] + (3*dlog[W[18]])/2, 0, 0, 
  dlog[W[10]] - dlog[W[16]], -dlog[W[10]] - 2*dlog[W[16]] + 
   (3*dlog[W[18]])/2, dlog[W[10]] + dlog[W[16]] - dlog[W[18]], 
  2*dlog[W[10]] + 2*dlog[W[16]] - 2*dlog[W[18]], 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*dlog[W[5]] - 2*dlog[W[8]] + dlog[W[27]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[W[38]]/2 - dlog[W[41]]/2, 
  dlog[W[3]] - dlog[W[8]], dlog[W[3]]/2 + dlog[W[5]]/2 - dlog[W[8]], 
  dlog[W[38]]/2 - dlog[W[41]]/2, -1/2*dlog[W[3]] - dlog[W[5]]/2 + dlog[W[8]], 
  0, 0, 0, 0, 0, -1/2*dlog[W[38]] + dlog[W[41]]/2, 0, 0, 0, 0, 0, 0, 0, 
  dlog[W[38]]/8 - dlog[W[41]]/8, -1/2*dlog[W[38]] + dlog[W[41]]/2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*dlog[W[1]])/2 + dlog[W[2]] - dlog[W[25]]/2 + 2*dlog[W[26]], 
  dlog[W[35]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[W[62]], 0, 0, 0, 
  -dlog[W[34]] + dlog[W[35]]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  dlog[W[35]]/4, 0, 0, 0, -1/3*dlog[W[35]], -dlog[W[34]] - dlog[W[35]]/6, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*dlog[W[35]])/2, dlog[W[1]]/2 - 3*dlog[W[2]] - 4*dlog[W[10]] + 
   (3*dlog[W[25]])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*dlog[W[44]] + 3*dlog[W[45]], 0, 0, 0, (-3*dlog[W[1]])/4 - 
   (3*dlog[W[13]])/2 + (3*dlog[W[25]])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*dlog[W[1]])/4 - (3*dlog[W[13]])/2 + (3*dlog[W[25]])/4, 0, 0, 0, 
  dlog[W[1]] + 2*dlog[W[4]] - dlog[W[25]], dlog[W[1]]/2 + dlog[W[4]] - 
   dlog[W[25]]/2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -2*dlog[W[4]] - 2*dlog[W[8]] + dlog[W[19]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[W[42]] - dlog[W[43]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, dlog[W[3]] + dlog[W[4]] - dlog[W[19]], 0, 0, 0, 0, 0, 0, 
  -1/2*dlog[W[1]] - dlog[W[4]]/2 + dlog[W[19]]/2, 0, 0, 0, 0, 
  -1/2*dlog[W[1]] - dlog[W[4]]/2 + dlog[W[19]]/2, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -3*dlog[W[2]] - 2*dlog[W[8]] + dlog[W[23]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/2*dlog[W[36]], 0, 0, 0, 0, 0, 0, 0, 0, 2*dlog[W[2]] + dlog[W[3]] - 
   dlog[W[23]], dlog[W[40]], 0, 0, 0, 0, 0, 0, -dlog[W[2]] + dlog[W[14]], 0, 
  -1/2*dlog[W[1]] - dlog[W[14]] + dlog[W[23]]/2, 0, 0, 0, 0, 
  dlog[W[1]]/4 - dlog[W[3]]/4, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*dlog[W[1]])/2 + dlog[W[2]] - 
   dlog[W[23]]/2 + 2*dlog[W[26]], dlog[W[36]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -dlog[W[34]] + dlog[W[36]]/4, 0, 0, 0, 0, 0, 0, 0, dlog[W[61]], 0, 
  0, 0, 0, dlog[W[36]]/4, 0, 0, -1/3*dlog[W[36]], 
  -dlog[W[34]] - dlog[W[36]]/6, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*dlog[W[36]])/2, 
  dlog[W[1]]/2 - 3*dlog[W[2]] - 4*dlog[W[8]] + (3*dlog[W[23]])/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (-3*dlog[W[1]])/4 - (3*dlog[W[14]])/2 + 
   (3*dlog[W[23]])/4, 0, 0, 0, 0, 0, 0, 0, -3*dlog[W[40]] + 3*dlog[W[41]], 0, 
  0, 0, 0, (-3*dlog[W[1]])/4 - (3*dlog[W[14]])/2 + (3*dlog[W[23]])/4, 0, 0, 
  dlog[W[1]] + 2*dlog[W[5]] - dlog[W[23]], dlog[W[1]]/2 + dlog[W[5]] - 
   dlog[W[23]]/2, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*dlog[W[4]] - 2*dlog[W[5]] + 
   dlog[W[7]] + dlog[W[14]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -dlog[W[4]] + dlog[W[7]], 0, -dlog[W[2]] + dlog[W[4]] + dlog[W[5]] - 
   dlog[W[7]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[W[2]] - dlog[W[5]], 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*dlog[W[1]] - dlog[W[5]] + 
   dlog[W[18]], 2*dlog[W[1]] - 2*dlog[W[6]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  dlog[W[1]] - dlog[W[3]], -4*dlog[W[38]] + 2*dlog[W[39]] + 2*dlog[W[41]], 
  -2*dlog[W[38]] + dlog[W[41]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -dlog[W[1]] + dlog[W[3]], 2*dlog[W[16]] - dlog[W[18]], 0, 
  -2*dlog[W[10]] - 2*dlog[W[16]] + 2*dlog[W[18]], 
  dlog[W[1]]/2 - dlog[W[3]]/2 - dlog[W[10]] + dlog[W[18]]/2, 
  dlog[W[1]] + dlog[W[3]] - dlog[W[18]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*dlog[W[1]] + 3*dlog[W[10]], 2*dlog[W[1]] - dlog[W[5]] - dlog[W[6]] - 
   4*dlog[W[10]] + dlog[W[18]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  dlog[W[1]] - dlog[W[3]] - 2*dlog[W[10]] + dlog[W[18]], 
  -4*dlog[W[38]] + 2*dlog[W[39]] + 2*dlog[W[41]], 
  -2*dlog[W[38]] + dlog[W[39]] + dlog[W[41]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -dlog[W[1]] + dlog[W[3]] + dlog[W[10]] - dlog[W[16]], 
  dlog[W[10]] + dlog[W[16]] - dlog[W[18]], dlog[W[10]] + dlog[W[16]] - 
   dlog[W[18]], -dlog[W[10]] - dlog[W[16]] + dlog[W[18]], 
  dlog[W[1]]/2 - dlog[W[3]]/2 - dlog[W[10]] + dlog[W[18]]/2, 
  dlog[W[1]] + dlog[W[3]] - dlog[W[18]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*dlog[W[1]])/2 - (7*dlog[W[5]])/2 - dlog[W[18]]/2 + 2*dlog[W[27]], 
  dlog[W[38]] - dlog[W[39]], 0, 0, 0, 0, 0, 0, dlog[W[39]]/2, 0, 0, 0, 0, 0, 
  0, 0, dlog[W[38]]/2 - dlog[W[39]]/2 - dlog[W[41]]/2, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, dlog[W[38]]/6 - dlog[W[39]]/6, dlog[W[38]]/3 + dlog[W[39]]/6, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*dlog[W[38]])/4 + (3*dlog[W[39]])/4, 
  dlog[W[1]]/2 - (3*dlog[W[5]])/2 - 4*dlog[W[10]] + (3*dlog[W[18]])/2, 0, 0, 
  0, 0, 0, 0, (3*dlog[W[10]])/2 - (3*dlog[W[18]])/4, 0, 0, 0, 0, 0, 0, 0, 
  (-3*dlog[W[3]])/4 - (3*dlog[W[5]])/4 + (3*dlog[W[8]])/2 - 
   (3*dlog[W[10]])/2 + (3*dlog[W[18]])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  dlog[W[1]]/4 + dlog[W[5]]/4 - dlog[W[8]]/2 - dlog[W[10]]/2 + dlog[W[18]]/4, 
  dlog[W[1]]/2 + dlog[W[5]]/2 - dlog[W[8]] + dlog[W[10]]/2 - dlog[W[18]]/4, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*dlog[W[4]] - dlog[W[5]] + 
   dlog[W[7]], 0, 0, 0, 0, dlog[W[4]] - dlog[W[7]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, dlog[W[7]] - dlog[W[13]], -dlog[W[4]] + dlog[W[13]], 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*dlog[W[2]] - dlog[W[5]] - 2*dlog[W[8]] + dlog[W[23]], 
  -2*dlog[W[40]] + 2*dlog[W[41]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  dlog[W[36]], -dlog[W[1]] - 2*dlog[W[14]] + dlog[W[23]], 
  dlog[W[1]] + 2*dlog[W[14]] - dlog[W[23]], dlog[W[1]] + 2*dlog[W[5]] - 
   dlog[W[23]], 0, 0, 0, 0, 0, 0, 0, 0, dlog[W[1]]/2 + dlog[W[5]] - 
   dlog[W[23]]/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -dlog[W[1]] - 3*dlog[W[5]] + dlog[W[27]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, dlog[W[38]]/2, 0, -1/2*dlog[W[41]], 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*dlog[W[38]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -dlog[W[1]] - dlog[W[2]] + dlog[W[26]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -dlog[W[34]], 0, 0, 0, 0, -1/2*dlog[W[34]], 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[W[1]] - 3*dlog[W[4]] + 
   dlog[W[28]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  dlog[W[42]]/2, 0, 0, 0, -1/2*dlog[W[45]], -1/2*dlog[W[42]], 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[W[5]] - dlog[W[14]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[W[5]] - dlog[W[14]], 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*dlog[W[5]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[W[2]] - dlog[W[14]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[W[2]] - dlog[W[14]], 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -dlog[W[2]] - dlog[W[13]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  dlog[W[2]] - dlog[W[13]], 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*dlog[W[1]] + dlog[W[3]]/2 - 2*dlog[W[5]], dlog[W[38]] - dlog[W[41]], 
  -dlog[W[38]] - dlog[W[41]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*dlog[W[1]] + dlog[W[3]]/2, -1/2*dlog[W[1]] + dlog[W[5]]/2, 0, 0, 
  dlog[W[3]]/4 - dlog[W[5]]/4, -1/2*dlog[W[3]] + dlog[W[5]]/2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -dlog[W[38]] + dlog[W[41]]/2, -2*dlog[W[1]] - dlog[W[3]] - dlog[W[5]] + 
   dlog[W[27]], dlog[W[1]]/2 - dlog[W[3]]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, dlog[W[38]]/2, 0, 0, -1/4*dlog[W[38]] + dlog[W[41]]/4, 
  dlog[W[38]] - dlog[W[41]]/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/2*dlog[W[41]], dlog[W[3]] - dlog[W[5]], 
  (-3*dlog[W[1]])/2 + dlog[W[3]]/2 - 3*dlog[W[5]] + dlog[W[27]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/2*dlog[W[41]], -1/2*dlog[W[38]], 0, 0, 
  dlog[W[38]]/4 - dlog[W[41]]/4, -1/2*dlog[W[38]] + dlog[W[41]]/2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*dlog[W[1]] + (3*dlog[W[3]])/2 - dlog[W[5]] - 2*dlog[W[8]], 
  (3*dlog[W[41]])/2, 0, 0, 0, 0, 0, 0, -1/2*dlog[W[1]] - dlog[W[5]]/2 + 
   dlog[W[8]], 0, 0, 0, 0, 0, 0, (3*dlog[W[1]])/8 - (3*dlog[W[3]])/8, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  dlog[W[41]]/2, (-3*dlog[W[1]])/2 + dlog[W[3]]/2 - 3*dlog[W[5]] + 
   dlog[W[27]], 0, 0, 0, 0, 0, 0, dlog[W[38]]/2, 0, 0, 0, 0, 0, 0, 
  dlog[W[38]]/4 - dlog[W[41]]/8, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*dlog[W[3]] - 3*dlog[W[8]] - dlog[W[16]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[W[1]] + dlog[W[6]] + dlog[W[8]] - 
   dlog[W[16]], -2*dlog[W[1]] + 2*dlog[W[8]], 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -dlog[W[1]] - 3*dlog[W[5]] + dlog[W[27]], 0, 0, 0, 0, dlog[W[38]]/2, 0, 0, 
  -1/2*dlog[W[41]], -1/2*dlog[W[38]], 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -dlog[W[1]] - dlog[W[5]] + dlog[W[26]], 0, -dlog[W[34]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, dlog[W[34]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -2*dlog[W[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -dlog[W[2]] - dlog[W[5]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, dlog[W[3]] - dlog[W[5]] - 2*dlog[W[8]], 0, 0, 0, 0, 0, 0, 0, 0, 
  dlog[W[1]] - dlog[W[8]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*dlog[W[5]], 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2*dlog[W[4]], 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -2*dlog[W[2]], 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, dlog[W[1]] + dlog[W[3]] - 4*dlog[W[8]], 
  2*dlog[W[1]] - 2*dlog[W[8]], 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -dlog[W[1]] + dlog[W[3]], -2*dlog[W[1]], 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, dlog[W[1]] + dlog[W[6]] - 4*dlog[W[10]], 
  2*dlog[W[1]] - 2*dlog[W[10]], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -dlog[W[1]] + dlog[W[6]], -2*dlog[W[1]], 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*dlog[W[1]], 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -dlog[W[1]] - dlog[W[5]]}}


==> anc/rootsDef.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{
  tr5 -> 4*Sqrt[d12^2*(d15 - d23)^2 + (d23*d34 + (d15 - d34)*d45)^2
                 - 2*(d15^2*d45 - d15*(d34*d45 + d23*(d34 + d45)) + d34*(d23^2 - d23*d45 + d45*(d34 + d45)))*mt2
                 + ((d15 - d23)^2 + 2*d34*d45)*mt2^2 + 2*d12*(d15*d34*d45 + d23*d34*d45 + d15*d23*(d34 + d45 - 2*mt2)
                 + d34*d45*mt2 + d23^2*(-d34 + mt2) + d15^2*(-d45 + mt2))], beta -> Sqrt[-1 + (2*d12)/(d12 + mt2)
                 ], 
  Delta1 -> Sqrt[(d23 - d45)^2 - 2*d45*mt2], 
  Delta2 -> Sqrt[(d15 - d34)^2 - 2*d34*mt2], 
  Delta3 -> Sqrt[1 - (2*d45*mt2)/(d12 + d23 + mt2)^2], 
  Delta4 -> Sqrt[1 + (2*d34*d45*mt2)/((d15 - d23)^2*(d12 + mt2))], 
  Delta5 -> Sqrt[1 - (d45*mt2)/(2*d15*d23)], 
  Delta6 -> Sqrt[1 - (d34*d45*mt2)/(2*d15*d23*(d12 + mt2))]
}

